CED: Consistent ensemble distillation for audio tagging

Augmentation and knowledge distillation (KD) are well-established techniques employed in audio classification tasks, aimed at enhancing performance and reducing model sizes on the widely recognized Audioset (AS) benchmark. Although both techniques are effective individually, their combined use, called consistent teaching, hasn't been explored before. This paper proposes CED, a simple training framework that distils student models from large teacher ensembles with consistent teaching. To achieve this, CED efficiently stores logits as well as the augmentation methods on disk, making it scalable to large-scale datasets. Central to CED's efficacy is its label-free nature, meaning that only the stored logits are used for the optimization of a student model only requiring 0.3\% additional disk space for AS. The study trains various transformer-based models, including a 10M parameter model achieving a 49.0 mean average precision (mAP) on AS. Pretrained models and code are available at https://github.com/RicherMans/CED.

==> code/plot_performance.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "5681dfba-1bc0-45ad-8d10-b1db5d041785",
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "257612b8-6ae9-4dae-a983-d896857039ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.DataFrame([\n",
    "    {'Model':'Proposed', 'mAP':48.14, '#Parameters': 5.5}, #Tiny\n",
    "    {'Model':'Proposed', 'mAP':48.94, '#Parameters': 9.6}, #mini\n",
    "    {'Model':'Proposed', 'mAP':49.58, '#Parameters': 21.62}, #Small\n",
    "    {'Model':'Proposed', 'mAP':49.99, '#Parameters': 86}, # Base\n",
    "    {'Model': 'MobilenetV3', 'mAP':47.1, '#Parameters':4.88}, # Efficient-AT\n",
    "    {'Model': 'MobilenetV3', 'mAP':47.8, '#Parameters':17.91}, # Efficient-AT\n",
    "    {'Model': 'MobilenetV3', 'mAP':48.2, '#Parameters':39.09}, # Efficient-AT\n",
    "    {'Model': 'MobilenetV3', 'mAP':48.7, '#Parameters':68.43}, #Efficient-AT\n",
    "    {'Model': 'MobilenetV2', 'mAP':40.29, '#Parameters':2.9}, # PSL\n",
    "    {'Model': 'AudioMAE-B', 'mAP':47.3, '#Parameters': 86 },\n",
    "    {'Model': 'CNN10', 'mAP':38.0, '#Parameters': 5.2 },\n",
    "    {'Model': 'CNN14', 'mAP':43.1, '#Parameters': 80.7 },\n",
    "    {'Model': 'BEATs', 'mAP':48.6, '#Parameters': 90 },\n",
    "    {'Model': 'HTS-AT', 'mAP':47.1, '#Parameters': 31 }, #\n",
    "    {'Model': 'AST', 'mAP':45.9, '#Parameters': 86 }, #\n",
    "    # {'Model': 'Pyramid', 'mAP':47.6, '#Parameters': 25 },\n",
    "    {'Model': 'MAViL', 'mAP':48.7, '#Parameters': 86 },\n",
    "                    ])\n",
    "\n",
    "model_names = ['Tiny','Mini','Small','Base']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "8c1f910c-c0b8-4287-9c70-3cb9a736212d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAtoAAAG+CAYAAACtY6PiAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAC8cklEQVR4nOzdeVxU1fvA8c+dYYZhVxD3DTdC1NxRcUHNHdc0KX9uueRaaX5LW7S+30orzdyXylZLzSwFzCVNM1LTMjM09w3cUXYGhpn7+wMZGdkGhAR93q+XL5l7zz1zhsvycOY5z1FUVVURQgghhBBCFCnN/R6AEEIIIYQQDyIJtIUQQgghhCgGEmgLIYQQQghRDCTQFkIIIYQQohhIoC2EEEIIIUQxkEBbCCGEEEKIYiCBthBCCCGEEMVAAm0hhBBCCCGKgQTaQgghhBBCFAMJtIUQQgghhCgGDvd7AEIIIYQomA0bNjBjxgybY56entSpU4fRo0fToUOH+zQyIURWEmgLIYQQpdSzzz5L1apVUVWVmJgYvvvuO8aOHcvy5cvp2LHj/R6eEA89CbSFEEKIUqp9+/Y0bNjQ+njgwIEEBgYSFhYmgbYQJYAE2sChQ4dQVRWdTne/hyKEEELkKyoqCoBTp07ZHM/8XZaQkMCRI0cA2LhxI/v37+fSpUukpaVRtWpV+vfvT+vWrW2uPXz4MN988w0XLlzAYrHg6elJQEAAQ4YMsbYxmUxs2LCBPXv2cOPGDTw8PGjbti0hISH35XeoyWRCURSaNGnyrz+3EPaQQJuMH0yqquZ53mQyodPpUBTlXxyZyI/cm5JN7k/JJfemZLP3/iQnJxMfH4+qqsTHx7N582aMRiPt27e3ttm8eTPNmzenXbt2pKenExERwbx585gxYwbNmjUD4OLFi8yePZsaNWowePBgdDodV65c4fjx49Z+LBYLc+bM4Z9//uGxxx6jatWqXLhwgbCwMC5dusRLL71UfJ+QXOT1u1uIkkACbbD+FZ717beskpOTOXbsGHXq1MHZ2fnfHJrIh9ybkk3uT8kl96Zky+/+nDx5EoD//ve/Nsf1ej1vv/02/fv3tx7buXMnBoPB+thkMjFgwAB++uknRowYAcDvv/9Oeno6X375JZ6enjmOaePGjRw5coQvvviC5s2bW4+vWbOGWbNmYTKZaNq0aaFfc2FkztoLUVJJoC2EEEKUUjNnzsTHxweAGzdusGnTJl599VVcXFzo2rUrgE2QHRcXh9lsplmzZoSHh1uPu7u7A7Bjxw4ef/xxNJrs1X+3bNlC7dq1qVWrFjdv3rQeb9WqFQD79+//1wNtIUo6CbSFEEKIUqpRo0Y278YGBwfTr18//vvf/xIUFIRer+enn35i2bJlHDt2jLS0NGvbrCkpPXv25JtvvuHVV19l3rx5tG7dmi5dutC9e3dr0H3+/HlOnz6dLbc7U0xMTDG9SiFKLwm0hRBCiAeERqMhICCAzz//nPPnzxMXF8f48eNp0aIFs2bNwtvbG51Ox7fffktYWJj1OoPBwOrVq9m/fz+7du1iz549bN68mbVr17Jq1Sq0Wi0Wi4V69eplq9+dqWLFiv/WyxSi1JBAWwghhHiAmM1mICPPe+vWrTg6OvLxxx+j1+utbb799tts12k0Glq3bk3r1q2ZMWMGy5cvZ/78+ezfv582bdpQvXp1/vnnH1q3bi0LaIWwkwTaQtxl0aJFLF682Ga1fadOnWjZsiVz5sy5jyMTQoi8mUwmIiIi0Ol01K5dG61Wi6Io1uAbMkoD7tixw+a62NhYypQpY3PMz88PwJpu0qNHD3bv3s26desYPHiwTVuj0YjFYinRC2vNZjMmk+l+D0OUcjqdDq1Wa3d7CbRFiXD8+HGWLFnCkSNHuHHjBmXKlKFOnTp06tSJoUOH3u/hCSFEifTzzz9z5swZAG7evEloaCjnzp1j7NixuLq60qFDBz755BNGjx5NcHAwMTExfPXVV1SvXt1mMmHJkiUcPHiQDh06UKVKFWu7ihUrWksA9u3blx9++IFZs2ZZFz6azWbOnDnDli1b+Oijj3Kt3nU/qarKlStXiI2Nvd9DEQ+IMmXKULFiRbve2ZFAW9x3f/zxB8OGDaNy5coMGjQIb29vLl++zOHDh/n8888l0BZCiFwsXLjQ+rGjoyO1atXi9ddfJyQkBIDWrVvz1ltv8eGHH/L2229TtWpVpk2bRnR0dLZ37aKjo/n222+5desWZcuWpWXLlkyePBk3NzcgI7VkyZIlfPrpp2zcuJHt27fj5ORE1apVGTp0qLX6SUmTGWSXL18eZ2dnSXsRhaaqKsnJyVy7dg2ASpUq5XuNBNrivlu+fDlubm6sX7/eWmIqk6xiF0KI7AYMGMCAAQPsajtw4EAGDhyY7fjkyZOtH2fmZqemWUABrUbBbFHhrv1gdDodY8aMYcyYMfc0/n+L2Wy2BtleXl73ezjiAeDk5ATAtWvXKF++fL5pJBJoi/vuwoUL1KlTJ1uQDdj8YPT19WXIkCG0aNGCRYsWERUVRb169RgyZAh+fn6sWbOGjz/+mCtXrtC4cWNmz55N1apVrdcfPHiQzz//nL/++osbN27g5eVFt27dmDp1qk2dWSGEeNgY0ywY0yx8H3GdiMg4klLMuDhpCfT3oF+gNwa9BoM+e23tki4zJ7sk546L0ifz68lkMpWuQHvDhg05lg0aM2YM06ZNsz7+5ptv+Oijj7h06RI+Pj5MmTKFjh07/ptDFUWoSpUqHDp0iBMnTlCvXr082x48eJCdO3fy1FNPAbBixQrmzp1LbGws69ev56mnniIuLo6PPvqIl19+mc8//9x67ZYtWzAajTz55JOUKVOGv/76iy+//JIrV67YvP0qhBAPk1SThW/3XOOrHVexZJnBvpWYztpd1/hm9zWe6lyBge3L46grfcE2IOkiokgV5OupRAXamT766CNrThhAhQoVrB+Hh4fz2muvMW7cOFq1asXmzZuZNGkSq1evpnHjxvdhtOJePf3004wZM4Z+/frRqFEjmjVrRuvWrQkICECn09m0PXv2LD/88IN1ptrJyYk333yTjz76iK1bt+Lq6gqAxWJhxYoVREVFWdtOmzbNZuZ68ODB1KhRg/fff59Lly5RuXLlf+kVCyFEyWBMywiyv/zxaq5tLCrW84+3K18qZ7aFuF9KZKDt7++Pp6dnjucWLlxIr169eP7554GMrV9PnDjBkiVL+PDDD//FUYqiEhgYyJo1a1i5ciW//PILhw4d4qOPPsLT05M333yTzp07W9u2bt3aJh2kQYMGAHTu3NkaZEPGbmkAFy9etLbPGmQnJydjNBpp0qQJqqpy9OhRCbSFEA8dY5qFr3bkHmRn9dWOqwQHlJNAW4gCKFXfLRcvXuTcuXP06NHD5njPnj3Zu3evzdayonRp1KgRixcv5rfffuObb77hmWeeISkpieeee45Tp05Z2929wjfznY+s73pkPR4fH289dunSJaZPn07Lli1p0qQJrVu35v/+7/8ASExMLJbXJYQQJVXq7Zxsi5p/W8iY2f4+4nrGgknx0PH19WXRokUFvi4qKgpfX182bNhQDKMq+UrkjHZwcDC3bt2icuXKPPHEE4wePRqtVmutFXp3CaHatWtjMpm4ePEitWvXLtRzZpZsyUlKSorN/6J41alThzp16lC5cmVmzZpFaGgozzzzDJD9PhmNRiAjVSTr8dTUVOv55ORkzGYzI0aMIC4ujuHDh1OzZk2cnJy4du0as2bNsraDO4tnsvZnsVhIT0/P9WtE5Ey+d0ouuTclW2Hvj6qqmMwqaSaVtPSMfxXL3knBO3PZSEx8OmnpKq0beBERGVeg/n+JjGNwx/Il5mehqqoPXf511vVsq1evpnnz5jbnVVUlKCiIK1euEBQUxIoVK+7HMMVtJSrQ9vb2ZvLkyTz66KMoisLOnTv54IMPuHr1KjNnziQuLuMHwt3VKTIfZ54vDJPJxLFjx/Jsc+7cuUL3LwouM9Xj5MmT1ntz8+ZNm/t0/fr1HI+fP38egOjoaI4dO8a5c+c4f/68Nbc/04ULF4CM2e7M6zP7zNqfyWQiLi4u368RkTP53im55N4UH1WFrDFgXDIYTZBuBpMZTGaFdEvGxwrQsNqdqeWDZxWux2tIP3ThdtuM69Jvb/A4vN2dWeV1+zWcvKJktLFkDzr/93i6dRxf79UQGZ3xZvaGRuVISjFna5+XJKMZjQKRJehnYdat5R8mjo6OhIWFZQu0f/vtN65cufLQfl5KmhIVaLdr14527dpZH7dt2xZHR0c+++wzxo0bV6zPrdPpqFOnTo7nUlJSOHfunHUWVBStAwcO0Lx582yzEvv37wegcePG1q2APT09rR9Dxg+anI4nJSUBGRVN/Pz8cHDI+FKvVKmStZ2qqixbtgyAypUrW497e3sD2PSn0+nw8PCwOSbyJ987JdfDdm+yzfSaLNYZX61Gwaeio7Xt3qMJxCWbb7dTMaWrpKVntHcxaHiqYzlr20Ubr3Dxehpp6Vna3X4OdxctK5698w7s9FUXORltzHF8LgYNT3S9847s179dIPJCao5ttRrw8/O1PjYcuUSKKSlbO40CegeFOvV80TtkBNePXLlBGinoHZSM1+Ok5VZiup2fRXAxaLGolJifhVlTCx82HTp0YMuWLbz66qvW33EAYWFh+Pv7y06YJUSJCrRz0qNHD1atWsWxY8fw8PAAICEhwRoMwZ083MzzhaEoSr51Np2cnKQWZzF47733SElJoUuXLtSqVQuTycQff/zBDz/8QJUqVQgJCbF+3h0cHGzuQeast06nszmeGYA7Ojri7OxM/fr1qV69Oh988AGxsbG4urqydetW69eOXq+3Xp9Z6SRrfxqNJttzC/vJ907JdT/ujapmpjVkzMq6Od35VRR5LgljmoW0dAupJgumdJVUU0bw6unmQFDjsta2SzdFEZ9ktga3qemWjADapFKtvCMvP1XT2nbonKPciDPlOJ6aFQwse/5O4Lrm5wtEXc85yK1QVs/oXtWtj6Nj0jl9Oee2aSbV5nNbxlWHu4sJRwcNep0GvYOCXqfBUafgYtDatG3bwIOyhitUrFAOV2c9egcNjjoNep2Co06Dk5OTdXJiQt/qjDJZMs5b+9Sg1WQvQ5Z17KlpFgL9PVi761qO489JW38PFPL/fflvedjSRrLq1asX27dvJyIigg4dOgCQlpbG1q1bGT9+PF988YVN++TkZBYuXMgPP/xATEwMVapU4YknnuDpp5+2+TympaUxd+5cNm3aRGpqKgEBAbz++us5juHq1at88MEH7N69m/j4eGrUqMHIkSNz3CDpYVXiA+2satWqBcCZM2esH2c+1ul0VKtW7X4NTdyDF198kS1btrB7927Wrl2LyWSicuXKPPXUU4wfPz7HjWwKSqfTsXz5ct58801WrFiBo6MjXbp0YciQIfTt27cIXoUQpZvFonIrMf12UGsh1aRiSs/4Py3dgqebDt9qGcFVulnlm5+v3ZkVNlmswXBauoV6VZ0J6ZixQFlVVUbN/ed24HxnJjlT83pu/G/knZ/nr35yBmMui+38a7rYBNq/HInLdTZWc9dSf73DnUBCo5AR6OoUHB00lHWz/VXYpI4rNcob0DkoNsGt3kGDu4vt5hSjelTGmGa50+Z2n5kBdFb/HVELe3Vt5kE150v4+XnlG9RWKFu4FAFHvYZ+gd58s/uaXQsiNQr0C/TGUaqOlAhVqlShcePGhIeHWwPtn3/+mYSEBHr27GkTaKuqyvjx49m/fz8DBw7Ez8+PPXv28O6773L16lVefvlla9tXXnmFTZs2ERwcTNOmTdm3bx9jx47N9vw3btzgiSeeQFEUhgwZgqenJz///DOvvPIKiYmJjBgxotg/B6VBiQ+0N2/ejFarpX79+nh7e1OzZk22bNnCY489ZtOmdevWko9USrVv35727dvn2+748ePZjlWuXJmvvvoq29uYAQEB2drXrl2bTz75JN9+J0+ebLM1McDOnTvzHZ8Q9yrrTG+aSbUGvW7ODni5Z7zTkpxq5rd/4m1merPO5PrVcKZtgzIAxCel887a83f6un2NKd1CapoF/yoaMr91klLN/N/so7mOrUOjMkx/sgaQkU/8+bYrubY1Z4mTFUXhRrwJU3rOkdzdx2tUMJBmslgD1awzudW8bXdwfapTBUxm1SYYzgyO3ZxsA+L54+ui1Sq5zvRmNaFP1VzP3e3R2q75NyrBDHoNT3WukGcd7UxPda6Ao/7hnUEuiXr37s28efMwGo0YDAZCQ0Np0aJFtkpcO3bsYN++fTz//POMHz8egCFDhvDss8/y+eef83//939Ur16df/75h02bNvHUU08xa9Ysa7sXXngh2+/K+fPnYzabCQ0NpWzZjD+An3zySaZOncrixYsJCQmRXZcpYYH2qFGjCAgIwNc34y28HTt2sG7dOoYNG2ZNFZk8eTLTpk2jevXqBAQEsHnzZusOf0LcLTXNAgpoNQpmiwoqMhsj7JIZ9CoK1vzWlFQzF66l2sz0WmdyTRZ8qztTt0rG7OPVW2ms//mazUxvapYZ4G7NvegZ4AXA+atGnl18wmamN6uB7b0Z1SOjzntCspl31lzIddw9TV7WQFsF/jiZe+lKY5ZMCkcHTbaZ3qzBbmWvOxMZWq1C9xaed2Z8HTLa6W4HxRU9bSc93h1TGwcHJYeUCQ0OWtvA7YMJdXMd792CW5fLv9Ft7i4l6tddiWHQaxjYvjxAtp0hM2kUSv3OkA+qHj168Pbbb/PTTz/Rrl07du3axauvvpqt3c8//4xWq2Xo0KE2x59++mm2bt3Kzz//zP/93/+xe/dugGzthg8fTlhYmPWxqqps27aNHj16oKoqN2/etJ5r27Yt4eHhREZG0qxZs6J8uaVSifrJ4+Pjw7fffsuVK1ewWCzUrFmTl19+2eaGBwcHk5KSwocffsjKlSvx8fFh8eLFNGnS5D6OXJQ0xjQLxts1YiMi40hKMePipCXQ34N+gd4Y9BrZdKGUMZtVklPN1lnZzPSGzNnfGhUMlPPImPW9FJPKvqPxNjO9GUFuxsfdWnjSpE5GrfWj55NY+F2Utc+sC+UAngmuTL/AjD/0T19K4T8rT+c6xmFdK1oD7cQUM2H7YnJt27j2nbr/Oq2SLcjWaDKCX51OQZclGHV21NColovNTK/e4c6M7iPVXaxtXQxapg2qZg1qs6ZCWNLTuHzxzmvROSiEv/1o3jchi+cG2J+ql3VMouRx1Gl4vF15ggPK8X3EdX6JjCPJaMbFoKXt7Z+ZjnpFguwSyNPTk9atWxMWFobRaMRsNtOtW7ds7aKjoylfvrzNxm6AtSRydHS09X+NRkP16tVt2mVN14WMSl/x8fGsXbuWtWvX5ji2rMH3w6xEBdo5/RWWk0GDBjFo0KBiHo0orVJNGVsK3z07cysxnbW7rvHN7msyO3MPrOkNJtv83cw/XK7eSuPM5RRSTRYSk4xciFI4GXcLVUkgzWShc5OyVL2dAvDn6QQ2/XrDZqY3a1A8uV81AvwycvT3HInlnbW5z+ROHViNLs0ydpS9cM3Ih5sv5drWv6aLNdBON6ucv5pzJQjAJgB2Nmjx9tDZzPTqs6Q3VC13p3KFl7sDT3WqYDPTmzXXt0qWtuXL6vn0Rb88Z3ozuTk78M6YnCsk3c1Bq9C5ac677CYnQ8L1O48f5kVlAuvkQ0jHCoR0rIBWC+bblf/kXcCSLTg4mNdee40bN27Qvn37IlnXlB+LJSM/rE+fPvTv3z/HNpnZCQ+7EhVoi8Lx9fVl0qRJ2fKK7dGpUydatmzJnDlzimFk/z5jWkaQnVe+oUXFev7xduVL9cy2qmYEgZlBUlxSOrcSTFlmei1ZZoBVWtd3x80549v+0KkEDh5PsJnpzZoKMalfVWpUyAiIw/bd4LNtV7ItZMv09qha1sD1wPF4lmyMznJWC9ywPqpX1dkaaN+MT2fv0Xhyk2S8U+NXf/uPosyZ3rurNjgb7uTkViijp2PjMrazuLfTG/Q6Df4178yw+lQy8PaoWjkuZNM5aDBk+WOsViUnPp9eP/cbkkUZVx1Du1S0q62DVin0gjYhilLWoNpBm0dDUWJ06dKFWbNm8eeffzJ//vwc21SpUoW9e/eSmJhoM6uduRFglSpVrP9bLBYuXLiQrehEVp6enri4uGCxWGjTpk1Rv6QHigTaJYjs9nTvjGkWvtqR/6IeyMhHDA4oV2SBdk4zvVk/9qvuYp2l/PtcIucuGzNSG3KYyR3Ts7I1IP4+4jo7D92ySZnIXABnSlf5cOojVPXOmB397pfreZbq8qlU19rviahkNvxyPde2cUl3qjlYLBmpEHfLDHotWRa/lfPQ8Ug1Z/Q6Ba1GJTUlkXJlPXB20qF30NgElL7VnJncr6rNTO+dGWKFCllyfQMecSf0zUa5zvTavk4nXhxcI992kFFaLvOPBCGEKG1cXFx4/fXXiY6OplOnTjm2ad++PWvXrmX16tXWnZYBPv30UxRFsRYkaN++Pe+//z5ffPGFdTEkwGeffWbTn1arpVu3btadm+vVq2dz/ubNm3h65vxu2sNGAu0SqKC7Pf31119otYWbetiyZcsD85Zx6u2cbHvKVEHGzPZ3Edd5rGlZ/jyVaA16Q4LKWz8noXtvEHkuyWamN2tt36XP+VoD9XnfXGTHoVu5Pt/Xr9SnjGtGDvHuw7F55u+GdKxgDYhvJpg4GZ37NsyZtYgBXJ20eLg42Mz0Zs3lzTo761fdhYHtvW1mejNniR11GqqXv5PaEPRoGZrUcbWZ6c0tvaGVnwet/DJq2icnJ3Ps2DH8/CrmWKKsSjlHmxSKvGjtCLCFEOJhlFv6RqZOnToREBDA/PnziY6OxtfXl4iICHbs2MHw4cOtOdl+fn4EBwfz1VdfkZCQQJMmTdi3b591t+WsXnjhBfbv388TTzzBoEGDqFOnDnFxcURGRrJ3715+++23YnmtpY0E2iVQQXd7ytycpTAeqJKICkRExhXokojIOHq3LseSTXdSHQa280Z3u+bu0fNJ7P4rNtfr00wWa6CdNd87a3pDZmCadda3TmUnAv09cp3Jdc2SBtG5iScNarpa0xp0d6U3ZN3sY2D78tYKAvlpVMuVRrXsK03m7uIgVRuEEKKU0mg0LFu2jIULF7J582Y2bNhAlSpVePHFF3n66adt2r799tuULVuW0NBQduzYQUBAACtXrrTW6s5Urlw5vvnmG5YsWcL27dv5+uuvKVOmDHXq1GHatGn/5ssr0eQ3ZwlU0N2e7s7RXrRoEYsXL2bbtm0sW7aMH3/8EVVV6dq1KzNnzrTZbvlBydGOiU+nghck5ZDekJeMlfUam6BXzTIj3qlJWXyrOdvM9Gat8JA1L3h0z0qM6lkJvUPuC9kydWvhRbcWXnaNsUYFgzVXWgghxMNtwIABDBgwIN92d+//4OLiwowZM6wpqrlxdHTk1VdfzVagIqe9LLy8vJg5cyYzZ87Mtb+qVavmeO3DQgLtEqgguz3l5fnnn6dq1apMnTqVo0eP8s033+Dp6cl//vOf4hz+vyLdnFHfONP3e28xpLMTLk7aXHeKy4mLQYuCwqv/VzPH8y183Wlh58JpJ0dZOSSEEEKIOyTQLqHs3e0pL35+frz99tvWx7Gxsaxfv77UBto3E0z8fiKBA8fj+eNkAq/9nw91K2WkazSv68y5qym0qe/But25Lwa8W1t/j+IarhBCCCEecqW3rtkDrkePHqSmpvLTTz+RmJjIrl276N27d4H6CAkJsXncvHlzYmNjSUzMfae4ksRsUTl2PonPt11m8qITDHn7KO+vv8ieI3EkGS0cOpVgbftoLRea1nWnf1tvNHaumdMo3N6IQb4NhBBCCFH0ZEa7hLJ3t6e8VK5c2eZxZhH7uLi4bLtDlRQWi4rmdqR89koKU5efsjlft4oTLXzdae7rRr2qzqQabatxGPQanupcIc862pme6lwBR71UshBCCCFE8ZBAuwS7192eNJqcZ2pV1c76d/8Ci0XlZHQKB4/Hc+BEAtXLOzJ1YEaZodqVnKhe3pGaFZ1o4etGs7pulHXT5dmfQa+xVt24e2fITBqF+7Yz5IcffsjZs2dzPDd48GAefdT+LbBLonfffZdHHnmEPn36ALBp0ybOnTuHn5/ffR6ZEEII8e+TQLsEs2e3p9IoITmd309m7Ep48ESCzcYo126loaoqiqKgKArLn/ctcJ1vR52Gx9uVJzigHN9HXOeXyLjb1UW0tPX3uJ0uotyX7df79OlDamqqzbGIiAgiIyOpU8e+bbWFEEIIUTpIoF2C2bPbU2k0/aPTnLlstD52ctTQtK4bLXzdaF7P3SawLuxmOga9BoNeQ0jHCoR0rIBWC+bblf/uZ052TotZ165dS926dXFxccnhCgGQnp6ORqPJ9V0aIYQQoiSSQLuEy2+3p5IqyWjm0KmMWevDZxJZlmUHxWb13DBboIWvGy183fGr7ozOoXgCqKxBtUMJrL53/vx5bt26RZcuXazHjh49ypdffsmwYcN45JFHgIwdFhcuXEjNmjWzLXLNavfu3Rw4cID4+Hj0ej2VKlWif//+eHp6cuvWLd577z0GDRrE+fPnrTuKdujQgbZt23L48GF27NhBQkICtWvX5vHHH7fWXE9LS2PLli2cOnWKuLg4XFxcqFevHt27d8dgKFiN77i4OLZu3cqJEydIS0ujatWq9OrViypVqljbZKaglClThn379hEXF8fLL78sf4wIIYQoVSTQFkVCVVXOXzVy4HgCB0/EE3kuCXOWnRD/OpNIy0cycsyHd63E090r59LTw+Xw4cPo9Xrq169vPVa/fn2aNGnChg0beO6553BxcWHjxo0A9O3bN9e+/vjjD7Zv385jjz1G9erVMRqNnDt3LluqyrZt22jQoAFPPvkkR48eZfPmzSQlJXHmzBm6d+9OamoqoaGhbNmyxfqHXlpaGhaLhS5duuDi4kJcXBy7du3iiy++YMyYMXa/3pSUFFasWIFer6d3794YDAb27t3LRx99xAsvvGCzSDcyMhIvLy+Cg4NRFOXB2sVUCCHEQ0EC7RKksLs93b3j0uTJk627RObX/919FVb4/hiWbIy2OVbV25EW9dxo7utOA587M5Fae+vvPeDMZjNHjhzhkUceyRZE9u7dmwULFvDdd9/RsGFDjhw5wogRI2x29bxbVFQUFStWJCgoyHosawCfqXr16vTq1QuA2rVrExkZyd69e3nxxRdxdnYG4PLlyxw8eNAaaLu6utKvXz+bsXt6erJixQpu3LhBuXLl7HrNERERGI1GJkyYYA2qa9euzfvvv8+ePXvo0aOHzXOMGDFCAmwhhBCllgTaD4HUNAsoGQGu2aKCWrg8ZVVVib6RyoHjGZvGPNbUk05NygLQqJYregeFRrVcreX3Kns5FvVLeaCcOnWKpKQkGjdunO2cwWBg4MCBrFq1ihMnThAQEEC9evXy7K9y5crs37+f8PBw/P39qVatGlpt9nyZrIsuNRoNnp6eKIpiDbIBypUrh9FoJDU1FUfHjPt46NAhfvnlF2JiYkhLS7O2LUigffLkSWrVqoWTkxPm20nziqLg4+NDVFSUTVsfHx8JsoUQQpRqEmg/wIxpFoxpFr6PuE5EZBxJKWZcnLQE3q68kblgML8+/jqTmFF+73gCV27dCbBcnbTWQLuatyPrZja4L5U8SqvDhw/j7OxM3bp1czxfo0YNPDw8iI2NpVWrVvn217RpU1JTUzlw4AAREREYDAaaNGlC9+7d0enulEW8O6daq9VmC2gzA/T09HQcHR2JjIzkm2++oUWLFnTt2hVnZ2cSEhL48ssvMZlMdr/m5ORkLl68yGuvvZbtnKenp83jklrrXQgh7odFixaxePFi6+OyZctSr149nn32WZo3b34fR/bviY+Pp0WLFsyePduuDICSQALtB1SqycK3e65lqyV9KzGdtbuu8c3ua/nWkk5ONfPUW0dJNd1JtnbQKjT0caGFr7s15xoyZiUddZISYi+TycTRo0dp3LhxjrPOAD/++CPJycl4eXmxadMmRo8enWcVFo1GQ2BgIIGBgcTFxfHXX3+xdetWXFxc7rlqzZEjR6wLKzOdOXOmwP04OTlRr149HnvssWznHBxsfxwVtuKMEEI8qAwGA5999hkAV65cYenSpYwYMYINGzbk+66nuD8k0H4AGdMyguy8dke0qFjPD2jrzdHzyRw4Hk9yqtm6YYyzo5aaFQzcTDDRwtedFr5uPFrbFSfHEli+o5Q5duwYaWlpuW5Qc/78efbs2UPfvn2pXLkyy5cv59dffyUwMNCu/j08PGjXrh2HDx/m2rVr9zze9PT0bH8QHD58uMD91KlThz///JPy5ctLWogQQhSQRqOxSTds1KgRnTp1Ys2aNcycOdOmraqqmEwm+Vl7n8n7/A8gY5qFr3bkvwU5ZOyemJBsZs1PV9n46w12HrpFktFsPf+/kT589pIfk/tXpVV9Dwmyi8jhw4cpU6YMNWvWzHYuLS2Nb775hrp169KyZUuqVq1KUFAQW7duzTNo/u6779iyZQtHjx7lzJkz7Nq1iytXrhTJRjh16tQhKiqKnTt3curUKcLDwzl9+nSB+2nbti2QsUPmoUOHOHPmDEeOHOGHH37gl19+uedxCiHEw6Ry5cp4enoSFRXF9OnTCQ4OZvfu3fTp04eGDRtaCx5s27aNvn370rBhQ9q2bcvs2bNtKlLt378fX19fdu/ezaRJk2jcuDFt27Zl+fLl2Z7zwIEDhISE0KhRIwICApgxYwaxsbE2bVauXEmXLl1o2LAhrVq1YsSIEVy8eNF6Pi0tjffff5+OHTvSoEEDevToQWhoaLbnWrduHZ06deLRRx9l+PDhnD9/vog+c/8emdF+wKTezsnOaevxnFjUjIohA9p6U6WcIy183dBp77xl7+YsXyJFLSUlhRMnThAYGJhjesTmzZtJSUmxyT/r2LEjx48f55tvvmHcuHE5ppvUqFGDAwcOcODAAUwmE56envTs2bNIcvdatmzJzZs32bt3L3v27KFu3boMHjyYZcuWFagfZ2dnxo8fz/bt29myZQvJycm4urpSrVq1HCukCCFEcVBV1SYt8t/kqNMUWWpcYmIisbGxlC9fnvT0dK5du8abb77J+PHjqVSpEpUrV2bHjh08++yz9OrVixdeeIEzZ84wf/58Ll++zMKFC236e+211+jVqxeLFi3i119/Zf78+Xh4ePDkk08C8PfffzNy5EgCAgJYsGABN27cYN68eZw6dYo1a9ag1Wr5/vvvWbBgAc8++yyNGzcmISGB33//naSkJOvzPPfcc/zxxx9MnDiR2rVrs3v3bv7zn//g7u5Ohw4dAPjpp5947bXXGDBgAD179iQyMpLnnnuuSD5v/yaJoh40CkRExhXokl+PxvFUpwq09vcopkGJrJycnPjf//6X6/l+/frZlNKDjMWJEydOzLPfpk2b0rRp01zPly1blrfffjvb8ZzqYDdr1oxmzZpZH2s0Gnr27EnPnj1t2t3d34svvmjzuE+fPhw7dszmmJubW76LWO7uRwghioqqqkxbcYqj55Pvy/PXr+HM3GfqFDrYTk9PBzJytN955x3MZjPdunUjPDycuLg4PvzwQ5u0xOeff57GjRszb948ANq3b4+TkxMzZ87k+PHj+Pr6Wtu2atWKl156CYB27doRExPDsmXLGDx4MBqNhuXLl+Pt7c3y5cuti+wrVarEqFGj2L17N506deKvv/7C19eXZ555xtpv1nU5+/btY+fOnXz88cfWdzkDAwO5fv06ixYtsgbay5Yto3nz5syePds6ntTUVJYuXVqoz9v9IqkjDxitRiEpxZx/wyySjGZyWY8nhBD3nWpKzfhnTrd+LIqHyWzBZLZgtqjWj0XJkZycjL+/P/7+/nTu3Jn9+/czc+ZM2rVrB0CZMmVsguykpCSOHTtGt27dbPrJnDT5/fffbY5n3aUYoFu3bly9epUrV64AcPDgQTp37mxTyapt27a4u7tb+6pfvz5Hjx5l9uzZHDx4MFtlqoiICMqUKUOrVq1IT0+3/mvTpg3Hjh3DbDZjNpuJjIzMcTyljcxoF6Pp06fz22+/FdmmMPYwW1RcnLTcSky3+xoXgxazuWRuUS6EeHipJiNqmhHjgY2Yjv+KakxCMbig822DoUVfFL0BRWfIvyORrzSzBZNFZf/lBP6JScFotmDQanjEy4mASm7oNAp67YMxN6coCnOfqVMqU0cMBgNffvkliqJQtmxZKlWqhEZz577cvadBQkICqqri5eVlc9zNzQ29Xk9cnO074HeXWc3s7/r161SuXJn4+PhsfQF4eXlZ+xowYABJSUmsW7eOTz/9FDc3N/r168e0adMwGAzcunWL2NhY/P39c3yN169fR6vVkp6enut4ShMJtAso61ssefn888+LeSS5UCHQ34O1u+yvNNE2h5SR2NhYVq1aRdeuXWnQoEFRjlAIIfKlmlIx7tuA8ZevQb0TEKlJt0j9dR2pe9djaPskhlYDUXRSVeFemCwW9l5KYE9UPFmX9ySZLEREJ/BrdALtqrrTpoobOk3Bg22L6fbmVBoF9fYCIo3u/s7sKIqCQV/6Zpc0Gg0NGzbM9fzdAbybmxuKonDz5k2b4wkJCaSlpeHhYfv7/+52N27cAMDb2xvIqGgVExOT7XljYmKsfWk0GoYPH87w4cO5evUq4eHhzJs3j7JlyzJx4kQ8PDzw9PRk5cqVOb4GT09PtFotDg4OuY6nNJFAu4Deffddm8cbN24kIiIi2/HatWvzv//9D1W1c1ViEXHUa+gX6M03u6/ZtSBSo0C/QO9sO0Vu27aNGzdulMovaiFE6aaajBlB9p7VeTSyWM8bWg2Qme1CSjNnBNk/R8Xn2kYF6/nWld3sntm2pJlRTWZi90aTdOw6FmM6GoMDLn7elGldBUWnRVMKg93SxMXFBT8/P7Zs2cKIESOsx3/44QcAm7U4ANu3b7dJ19i6dSvly5enYsWK1vY7duxg+vTp1r0PIiIiiI+Pz9YXQIUKFXj66acJCwuz7r3Qpk0bPvroI3Q6HY888kiuY69fvz7bt2+3GffWrVsL9gkoASTQLqC+ffvaPD58+DARERHZjt9PaekWBncsz9c785/VfqpzBRz1tn8BX7p0iT///BPI2CY8c6vskshkMnH9+nWuX79ukzMmSga5PyVXSb03ZcqUoVHdmhkz2XYw/vI1jk17SaBdSCaLyp48guys9kTF07yiK/bExhaTmdhfL3Jr13myTpObE03E7rlA7C8XKBtUgzKB1e777PaDbtKkSUycOJFp06bRp08fzp49y/z58+nWrVu2d+n37dvHO++8Q2BgIBEREWzcuJGZM2da01PGjRtHSEgIzzzzDEOHDrVWHWnUqJF1EePMmTNxd3encePGuLu788cff/DPP/9YK5cEBgbSsWNHRo8ezejRo/H19SUlJYVTp05x/vx53nrrLetzTZgwgRkzZlirjmzcuPFf/MwVDQm0i9HdOdpRUVF07tyZF198EVdXVz788EOuXLmCr68vs2bNolGjRgB8++23vPzyy3z33XfZSp4tX76cBQsWsGvXLipUqJDtOU9EJfPW6nPMG1cXjQJf78x5ZlujkOPOkKqqEh4ebv2mOnfuHOfOnSuiz0jxUFWV48eP3+9hiFzI/Sm5SuK9GTJ4EGkHQ23SRfKkWkg9sBFD4GAUnWPxDu4BYzJb2H8pAXvfd1WB3y4n0LaKO7o8ZrUtabeD7J/yqHmsYj1fpk01mdkuRp07d2bBggUsWbKECRMmUKZMGZ544gleeOGFbG3/+9//snbtWr7++mtcXFx47rnnGDJkiPV8gwYNWLVqFe+//z6TJ0/G2dmZTp068dJLL1nLzjZp0oR169bxzTffkJKSQrVq1ZgxYwaDBg2y9rNw4UJWrlzJ119/TXR0NG5ubtStW9emIlXnzp154403WL58OeHh4Tz66KN88MEHNv2UBhJo3wdhYWEkJSUxePBgFEXho48+YvLkyfz444/odDq6devGf//7X0JDQ7MF2qGhobRs2TLHIBugXlVn+gV6s+vwLQa2r0DvVt58H3GdXyLjSDKacTFoaevvcTtdRMm2/Xp0dDRnz54tttdeXP7tFB1RMHJ/Sq77dW9qauNxV0y4KOk4KyZcNOm4KCbq1axG4q8FK9+VdjwCQ+DgYhrpg+2fmykFan8sJoW2VdzzbKOazBkz2Xa4tes8Hi0qY9c0+UNu8uTJTJ48Odfzc+bMyfVct27d7KrY4eXlle/+CC1btmTNmjW5nu/fvz/9+/fPsw+9Xs+kSZOYNGlSnu1CQkIICQmxOVbSJgfyI4H2fXDp0iW2bdtmXTjg4+PDhAkT+OWXX+jYsSOurq489thjhIWF8Z///Mc6u3z06FFOnTrFqFGjsvWpqqp1EUT/tt7W4wa9hpCOFQjpWAGtFjKzQO7Oyc5UqVIlvLy8uHnzpgRHQogCqaFNwE0x4WINoNNx0WR8nGjRsc5Y29r2McdoymrSsvWhcXRCNSZlO54X1ZgEGgnUCkqjKBgLWL4v1WxBk0fFDIvJTOzeKAoyTR67L5qy7atLCol4IEmgfR/07NnTZqVv5s59Wbcn7du3L2FhYezfv5/WrVsDGbPZBoOBrl272vT3+4l41u2+xmv/54OrU/YfVFmD6vxK+Gm1Wnr16mWtmlKuXLkSXU7HbDaTmJiIq6trjrslivtL7k/JZe+98TJexcmcjKPFiKP59j9LKo7mFFK1TuzzDrK27XglHNf0xBz7cdZpeKTmnYVP8bcSSDUbSdUaSNUYrP93MJlQDC6oSbfsfi2KwQUsZtDKr7SCsKgqBq2GpAKUuXPUarCoKlpyD7aTjhVsEX3S0euUbV+9QNcIUVrIT6X7oFKlSjaPM4Pu+Pg7C1ICAwPx9vZm06ZNtG7dGovFQlhYGJ07d8bV1dXa7u+zifzvy3OkmlTW/3yNEd1s+y4MX19ffHx8OHv2LE2bNiUoKOie+ywuycnJHDt2DD8/P5ydne/3cMRd5P6UTKYLf2O8Ec3Vs8cp72pCm3YLS9It1MRbKC5lcXvyzs6lccvHYrkVnWM/ikHHsGHDrI+Twm9hSYhB41oWjUtZFJeyaFzKoLiWxd3Vk2FeVbNcPSx7h2SU9Uv3bUPqr+vsfj1630C72wpbj3g5ERGdYHd7Py+nPM8rGgWL0f59HAAsRjOKpmi2JBeFExAQUOpSMkoLCbTvg9xmj7Kmami1Wnr37s26det4/fXX+eOPP7h27Rp9+vSxtjkRlczMz86SalJp4evGkM45520XlKIo9OrViyVLlmAwyEp+IUqD9KhjWOJvZATMSRmBsyXxFmpSLIqzO24hd4Ln5M0LsdyMxgsw3/6XSXG1rUDhULU+Fo/ytwPnMmhcb//vUhaNq+1mEi69nrvn16HoHDG06Evq3vX2LYhUNDi26CsLIQtBp9UQUMmNX6PtWxCpAC0rueW5EFK1qGgMDpgTTbm2uZvGoEW1qCjyppd4AEmgXYL17duXVatWsXPnTn7++Wc8PT1p27YtAOevGnntkzOkpFpo6OPCK0NqonMoul27KleuzMyZM3F0lF9eQtwv6ZeO3wmeE29hSYq1BtGKkztug9+wtk0K/wBLTFSO/SguZW0eO1R5BJNzGRLSNXhUqo6+jLc1eFbuDp6Dny/y15UfRW/A0PbJvOto32Zo+6QE2fdAp1FoV9U9zzramdpXdUdnx8yzi583sXsu2D0Gl/re+TcSopSSQLsEe+SRR/D19WX9+vX8+eef9O/fHwcHBy7dSGXGx6eJTzbjW9WZ14f7ZKseUhQkyBai6KVfOYUl/jpqUqx1xtmSlBFEawyuuD4xy9o2KXQ+lpiLOfajuJSxeexQqR4WZw+bdI2MWeccgufeU0lOTubasWN4+flhKGFpPYrOgKHVQIBsO0PeaaSRnSGLgF6roU0VN4BsO0NmUoB2Vd1pbcfOkBqdljKtqxD7ywX7FkQqUKZVFVkIKR5YEmiXcP369eOdd94BoE+fPqiqyrtrL3ArIZ2aFQ38b6QPzo7yA0qI+yn92lnU+OtYrMHz7dnnxFsoBmdcB2UJnjfOzTV4ttwdPFesjdnJFY1zZsrG7dxn1zLZ0zb6ZK+JW5opOj2GVgNwbNqL1AMbSTsegWpMQjG4oPcNtKaLSJB973QaDa0ru9G8oiu/XU7gWEwKqWYLjloNfl5OGekiGsXu7dcVnZayQTXyrqN9W9mgGigSZIsHmATaJVzv3r2ZO3cu1apVs25o88KgaizZGM2LIdVxc5ZbKO4/1ZSa8YFGm1H9AUr92/nm6+exJNywnXXOzHl2dMJ14GvWtknfv4flRs5BheLsYfNYW6EWiqNTxqyzS5ZFg64Z/7Jy6fufon9hpYiiM2TMbgcOzqiT/QB9fZU0eq0GvRbaVnGnbRV3NIqC5fa6obxysnOi0WspE1gNINvOkFYKsjOkeCgUOEpLSUkhIiKCP/74g9OnT3Pr1i0URaFs2bLUqlWLpk2b0qZNm4emwsDMmTOZOXNmjufuLh5ftWrVXFf1Zh5PTbOAAlqNgtmiYrZoUBTFZhFktfIG5oypnWM/QvybVJMRNc2I8cBGTMd/tc446nzbYGjRF0cHR/T6kjPjaI6JyrJgMNYm91nRG3B9/BVr28Tv38FyPZfg2cl2ww5t+RooDg7WwPnO7HOZbGkbrv1eLPoX9oCzCaqlhF+xyhpU51XCLz8anZYybarh0aIysfuiSTp6HYvRjMagxaW+N2VaVUHRaSXIFg88u39iHT9+nE8++YRt27aRnJyMwWCgYsWKeHh4oKoqZ8+eZe/evaxatQonJye6devGyJEj8fX1Lc7xPzCMaRaMaRa+j7hORGQcSSlmXJy0OFz5AbPZTMu23fn7bCINfFzz70yIf4FqSsW4b0O2HFo16Rapv64jde96DG2f5JEW/UhXi690l/nmJSwJMRnpGom3UJMz0jcsSbdQdI64DnjZ2jZxw9v2B8/lqqMoGutss3WxoEv2tA3Xfi8V/QsTopTT6LWg11K2fXXKtq+OolFQLRnT2xJgi4eFXYH2888/z7Zt22jQoAGTJ0+mTZs21KlTJ1uZOrPZzKlTp4iIiGDr1q3079+f7t278/777xfL4B8UqSYL3+65xlc7rnL7ZxAp1/4mLSGKW0fX4lypBceuORPs40iqyVIsCx+FKAjVZMwIsvOqCqFaMO5ZjaOq4hgwoED9m2OvoCbE3A6Y71TaUJNugYMjrv2nW9smffsW5uvncuwnW/DsVRVU1aZUXa7Bc5bnEEIUXtagWkr4Fd6iRYtYvHgx5cuXZ/fu3dZdozOFhIRw6NAh+vfvn+d27FlFRUXRuXNnFixYQPfu3XNtt2HDBmbMmMHevXvx9PS0+7riFBUVxXfffccTTzxBhQoZ5Y23bt3Ks88+y+rVq62bAWYVGxtL27ZtGTNmDM899xwfffQRYWFhREVFkZ6eTrVq1Rg8eDBDhgyx7rZ9r+wKtDUaDd9++y1+fn55ttNqtfj6+uLr68vTTz/NsWPH+PDDD4tkoA8qY1pGkP3lj1dtjt/6Zz3GmOMYvB7B69Gn+XrnNTSKwsD25e/TSIW4Q00zZsxk2yE1Yg2GZr2wpKdiib1yO10j9k6958Rb4KC3SalIWv8m5mtnc+xPMdi+q6PxrIxqNt1eJFg2WxCdVdbZbSGEKG10Oh23bt3iwIEDBAQEWI9HR0fz559/FlvablBQEGvXrsXd3T3/xv+S6OhoFi9eTFBQkDXQDgoKwtXVlfDw8BwD7a1bt2IymejduzcACQkJ9OzZk7p16+Lo6MjevXt58803SUxMZNy4cUUyTrsC7cLOSPv5+clsdj6MaRa+2nE12/HK7V/PduzrnVfp3aocBr3MaIv7RzWlYvxto32biQCoFlIPbEJbrT5Ja2fl2CRb8FymIqrJaM1ztt0s5a7gOUtetRBCPMh0Oh2tW7cmPDzcJtAODw+nbt262Wa5i4qnpyeenp75N7zPHB0d6dq1K1u2bOGVV17BwcE2zA0LC8Pf359atWoBMGXKFJvzbdq04dKlS3z33XdFFmgX+I6YzWauX79OampqkQzgYZZ6OyfbYk+tUcCiwvcR1zMWTApRTFRVRU1NxnzjIqZzh0k9shPj3m9I3raC5G0rADCd+LVAfaYdj8ChYl00HuXRVvZFVzcAfePuGAJDcOo2Hueez9rsjOo68FU8xn+E+7D3cH38FZy7T8Cp3VM4NumBvl6rIn29QoiHj6qqqGnG+/NPtfOXfi6Cg4OtM7OZwsLCCA4Oztb2wIEDhISE0KhRIwICApgxYwaxsbHZ2qWkpPDyyy/TrFkzWrZsyezZs0lPT7ee37BhA76+vty8eTPPsW3YsIHevXvTsGFD2rVrx/z58zGbzTbnfX19OXr0KKNHj6Zx48Z07dqV77//Pltfu3btYtCgQTRq1IhWrVoxa9YskpOTAdi/fz/Dhg0DYODAgdZsCsio1nbz5k1+/dX299TVq1c5ePCgdTY7N2XLlrX53N4ruxdDqqrK/Pnz+fLLL0lJSUGr1dKhQwfeeustypQpU2QDypSUlESPHj24evUq69evp2HDhkDGF8PSpUvZvHkzN27coGLFivTv35/Ro0dn+8ulxFMgIjKuQJf8EhlHSMei2WpdPHxUUyqWxJsZiwcTb2JJjAFzOobWg6xtEj6fhjn6n5w7cHTGqfMoVGNSwZ73djUSj4mf3MvwhRDinqmqSsIX/8Ecdey+PL+2an3chr5b6Bzgjh078sorrxAREUFQUBCnTp3i+PHjLFmyhM2bN1vb/f3334wcOZKAgAAWLFjAjRs3mDdvHqdOnWLNmjU26+zef/992rZtywcffMDRo0dZuHAhOp2OadOm2T2uTz75hPfee4/hw4czffp0Tp8+bQ207+5n2rRpPPHEE4wcOZJ169Yxffp0GjZsSO3aGRXVtmzZwpQpUxgwYACTJ0/m+vXrzJs3j/j4eObPn4+/vz8zZ87kv//9L7Nnz7bOUAO0atUKb29vwsLCaN++vfV4eHg4AD179sw29vT0dIxGIwcPHuT7779n0qRJdr/u/NgdmW7YsIGVK1dSsWJF2rVrx8WLF9mxYwcWi4Vly5YV2YAyLV261OavoEz//e9/2bZtG1OnTqV27dr8+eefLFy4kJSUlGxvAZR0Wo1CUkr215iXJKMZrSwmEXdRzekZ+c4JMVgSb6KajDg26GQ9n7jhbdLPHUY1Jma/WO9kE2hnpnEoji4orp5o3DzRuHqhcfPKKFVnMaMYXDIWJtpJMbhk1D+W0mxCiBKh+CohFTcnJyc6depEeHg4QUFBhIWF0aRJE6pVq2bTbvny5Xh7e7N8+XJ0Oh0AlSpVYtSoUezevZtOne78jqhevTqzZ88GoF27dhiNRj755BPGjBmDh4ftXgA5SUxMZOHChYwePZqpU6cCEBgYiE6nY86cOYwaNYqyZe+k/Q0ZMoQhQ4YA0KRJE3bv3s3WrVuZMGFCxsZ8775Lz549eeutt6zXeHt7M3bsWCZMmEDdunWpU6cOAHXr1rVOxkLGusKePXuyfv16UlNTrbtch4WF0bJlS2s+d6bz58/TtWtX6+Px48czYsSIfF+zvez+rff1119Tv359vvrqKwwGAwBvvvkmX331FTdv3izS3J3Tp0/z1Vdf8dJLLzFr1p2cTovFwg8//MCoUaOsN6hVq1acPXuW8PDwUhdomy0qLk5abiWm59/4NheDFrMZHCTYfiioqgU1KS4jeDYmoqv5qPVc8vaVpF/4G0tiDGpSHDa7QuidbAJt0tPuBNkOjtbgWbn9v2oxo2gyvqhcgqdm7LinN+Q8JlMqOt82pP66zu7XofcNtLutEEIUJ0VRcBv6LpjuUwqszvGeK1oEBwfzwgsvYDQa2bx5M0OHDs3W5uDBgwQHB1uDbIC2bdvi7u7O77//bhNod+nSxebabt26sXTpUk6cOEGLFi3yHc+hQ4dITk6me/fuNiknbdq0wWg0cvLkSVq2bGkzjkzOzs5UrlyZK1euAHD27Fmio6N5+eWXbfpq2bIlGo2Gv//+m7p16+Y5nuDgYD777DN++uknunfvzrlz54iMjLQJ3DNVqlSJ9evXk5yczMGDB/nwww/RaDQ8++yz+b5ue9gdaF+8eJEJEyZYg2yAp556ii+//JLz588XaaD95ptvEhISgo+Pj81xVVVJT0/Hzc3N5ribm9s95zzdFyoE+nuwdtc1uy9p65//X5ai5FNVFdWYiJocj9arivW4cd+3pEcdw5IYgyXhZsas8e2d8NA7UXbaemtby63LmK+evtOpRovG1RPFzQuNqyeqOR3l9gyyU6encer4NIqbZ8ZMdR4/5DUueX+NKTpHDC36krp3vX0LIhUNji36yE5+QogSQ1EUyGUyoTRo27YtOp2OBQsWEBUVRY8ePbK1iY+Px8vLK9txLy8v4uJs01bvjuHKlSsHwPXr1+0az61bGe9w9u/fP8fzly9ftnl8dxyn0+lIS0uz6WvixIl29ZWTRo0aUbNmTcLCwujevTthYWHo9Xq6deuWra1er7fOiAcEBODq6so777zDk08+ibe3d77PlR+7A+24uLhsNyLzbYCiXBi5ZcsWTpw4waJFi4iMjLQ5p9VqGTBgAF9++SVNmzaldu3aHD58mI0bNzJhwoR7el5VVa1J9ndLSUmx+b+oaDQa+gWW45vd1+xaEKlRoG9gOVRLGsnJD96CSI1GgwMWNBoNitYB1ZyOxWIhHQ0WS86vt7juzb1QTak2QaX5nz2oV0+jJmYEzmrSLUi8CWYT6BzRT/jCGviazh3Gcub3u3pUwNkDxbUsSfGxKA63d1psEoyDf2cUl7IZKR1ObijKnfXNKalpQMYPLpwzfmhiAYrgc+Xo4Iih7ZN519HObBsYgkWjw5jL95e4P0ri9464Q+6PfVRVLbJ6x6WJTqeja9eufPrpp7Ru3doaGGfl4eFBTExMtuMxMTHZ0kHuXuR448YNALsDzcz+Fi9eTMWKFbOdr1q1ql39ANZ1fzNnzqRRo0bZzpcvb1+Z4+DgYFauXElCQgJhYWEEBQVlC/Bz4u/vj9lsJjo6+t8NtIFi/2JOSUlhzpw5TJkyBVfXnHdAnDVrFrNmzWLQoDs5pc888wwjR468p+c2mUwcO5b3wohz587d03PkpHbdR3iyU3lW78h/VvvJTuXBkkZkZC4L1UopvV5PnRrVcFAspB0MxXQiy1be9dqgb94bk6rh1PmL1r9471Yc9yYvhpjT6BOv4WBMQJuagENqfMb/xgTAwrnOr8Lt75cKf2zD5XrO98yMhuN//4V6O3h29qiHg18l0h3dMDu6kW5wx6x3gdtpHZw8fVcPTmA0QsylYnqlOdPr9TzSoh+OqkpqxJqcZ7YVDY6BIeha9ufYydO53jtxf/3b3zuiYOT+5E+v19/vIdwXgwYNIiYmhieeeCLH882aNWPHjh1Mnz7dWiwiIiKC+Ph4mjVrZtN2+/btNnnJW7duxcnJiXr16tk1liZNmuDk5MSVK1eypaEUVK1atahYsSIXL160pgnnJDMlJrfJ3uDgYBYvXswHH3zA2bNnrbnj+fnjjz9QFKVAfxzkpUCB9rx581ixYoX1ceYs46uvvoqTk5NNW0VR2LRpU4EGs2zZMry8vHj88cdzbTN37lx27drFm2++Sc2aNfnzzz9ZsmQJ7u7ujB49ukDPl5VOp7Mm1t8tJSWFc+fOUbNmzWyv814pisKg9uVRUPhq59UcZ7Y1CjzVqQID23tjMaflu3FQaaIoCo4OGlL3fUtCTlt5711H6r6Mrbz9Wz1OarrFJk2oKO+NJeYiauwVsM4830RNvAVJN1GNSehHLbsz87xpE5YzB3Pt65HaNVAcXQAwWzqh3qwHrp4oLp4ombWgXcqiOOh5JOuFpejepqsKjgEDMDTrReqBTaQdj7D+gaT3DcSxRR8sGh3HTp6mcuXKRf69I+5Ncf5cE/dO7o99Tp06db+HcN80atSIpUuX5np+3LhxhISE8MwzzzB06FBr1ZFGjRrRoUMHm7YXLlxgxowZ9OzZk6NHj7Jy5UqGDx9u10JIAHd3d5599lnee+89rly5QsuWLdFqtdbCGYsWLbL761hRFKZPn860adNITk4mKCgIJycnLl26xO7du5kyZQo+Pj7UrFkTrVbLt99+i4ODA1qt1mZRpI+PD/7+/qxevRo3NzeCgoJsnichIYExY8bQp08fatSoQXp6Ovv37+fzzz9n8ODBOb5LUBh2B9q5JcMXVW52dHQ0q1atYsmSJSQkJABYUzmSk5NJSkqytlm2bJk1ib9Fixakp6ezYMECQkJCcp0Jz4+iKPnuqOTk5FRsuy493r48wa3K8X3EdX6JjCPJaMbFoKWtvwf9Ar1x1Cs46rXAg/UDN2Mr72/t2sobwNBqAIou++cgt3tjSUnAEn89o5RdQsydqhyJMViS43EbNtcaPCduXkf6iX25DsNJq6IxZATPRp9HSdcb0LjdqcahcfXMeOzqieKYZSwtetnzqSi9HJ0wBA7GEDg4Y+b9dk65onPEmJxMWlpasX7viHsj96Zkk/uTt4cxbcReDRo0YNWqVbz//vtMnjwZZ2dnOnXqxEsvvWRT2g8yNm757bffeO6559BqtTz11FMFLjDx9NNPU6FCBT755BO+/PJLHBwcqF69OkFBQTYLMu3Ro0cP3N3dWb58OaGhoQBUqVKFdu3aWQNgT09PZs6cyUcffcSmTZtIT0/n+PHjNv306dOHyMhIunbtmu2dD0dHR3x8fPj000+5evUqBoOB6tWr88Ybb9CvX78CjTcvilpCVhFmLT6ek0cffZQRI0YwZcoUdu3aRaVKlazndu/ezdixY9m8ebO1BmNBHDlyBMDmL6GskpOTOXbsGH5+fsX+Ay9zMxqtFjKrGzo+wDtBWpJiiVs41O5FdR7Pfoni7A6pyVgSY0i5cZnok39Tyd2AQ2oClqQ4XPq9eCd4Xv8mphN7c+3SY+paNLfL2aXs+hzTuUMZpexcPa0VOazl7cpVs1bmEPb5N793RMHIvSnZ5P7YJ7/f30ajkbNnz+Lj42NTzEGIe1GQr6tiKWprNpv5+eef6dixo93X+Pn58fnnn9scO3bsGLNnz+aNN96gYcOG1jIvkZGRNoH233//jaIoVK5cuWhewH2UNah+0Ev4FW4r74041GpG4pcvWg+XB8y3/wGo3SegOGUseNC4eaE4e9yZdb4945xR2s7rzsJCwCloGE7k/seeEEIIIURBFGmg/ccffxAaGsqWLVuIjY3Nd3FhVu7u7gQEBOR4zt/f37oKtEGDBsyaNYuYmBiqV6/OX3/9xcqVK3n88cclj60UKsxW3o4t+wG3N0FxLkuS4ohr+aroy1ZAcfW0mXV26joO527ji3LIQgghhBB2uedA+/Tp02zatImwsDAuXbqEk5MTbdu2tSmEXlS0Wi3Lly9nwYIFrFixgpiYGCpWrMjo0aMZM2ZMkT+fKD5qugk02sJt5e3oRJn/fIuiM5CcnMzp22+vOuXw9qrk7wkhhBDifilUoH316lXCw8MJDQ3ln3/+wWAwYDQaef755xk5cmSRldoJCAjIltju7e3Nm2++WST9i3+XJf4GptMHMJ0+iOnsn5R59otCbuVtQdFJrp0QQgghSja7A+3ExES2bNlCaGgoBw8exNHRkU6dOvHcc89RrVo1evXqhY+Pz0Nbz1Jkp1rMmKP/yQisTx3AfO2szXlz7BXZylsIIYQQDyy7A+3AwIwAp0OHDsydO5dOnTrh6Jix+92FCxeKZ3Si1FFVi3V3QvOlEyR88WKWswraKr7oardAV6cF2vI1Mbh6FnAr776ylbcQQgghSgW7A+3U1FS8vb2pUqUK1apVswbZ4uGmqirmq6cxnTqI6fQBtOVr4dJjIgDayvXQeFZBW7EOujot0NVqisb5ruL3eoPdW3kb2j4pQbYQQgghSg27A+3w8HDrosdPP/2U6tWr06tXL3r16lXgQuSidFNTkzGdPXQ73/p31MSb1nOW+Buo6gQURUHRaHF/ZkWeCxIVnQFDq4EAGO/aGfJOIw2Gtk9iaDUQRSepSUIIIYQoHewOtGvXrs2UKVOYMmUKBw8eJDQ0lK+++oply5ZRtWpVFEUhNja2GIcqSor4z6ZhuXH+zgGdAZ1PE3S1m6Or3dwmsLan6oei02NoNQDHpr1IPbAxh628M9JFJMgWQgghRGlSqC0HmzdvzhtvvMEvv/zC4sWLqV+/Pnq9nlmzZtG1a1feeecd9u/fX9RjFf8i1ZSK6dQBkrcuI/7DiRnl+G7T+TRG41kFxxZ9cX3yTcpMWYPrwFdxbNIdjXu5Qj2fojOgcfHAEDgY96cX4jHpU9yfXoghcDAaFw8UvVQZEUKI4mZJS8OSloaanm79WJQMixYtwtfXl3bt2mGxZH/3NyQkBF9fX6ZPn253n1FRUfj6+rJly5Y8223YsAFfX19u3rxZoOuKU1RUFIsWLeLq1avWY1u3bsXX15eDBw/meE1sbCwNGjRgwYIFmM1mPvzwQ4YMGUJAQAAtW7Zk6NChuV5bWPdUR9vBwYHOnTvTuXNnEhMT2bZtG6GhoXz22Wd8+umnBdqwRtx/5tirGekgpw6Qfv4vSL/zAzb94t/ofJoA4NRpJM5dxhbLGGxysLXFsnGpEEKIu1hSU7GkpnJz2zYSfv8dc3IyWmdn3Jo1w7NrVzSOjmhkbdZ9p9PpuHXrFgcOHLDZ5C86Opo///wT5xz2kygKQUFBrF27Fnd392LpvzCio6NZvHgxQUFBVKhQAcgYp6urK+Hh4TRv3jzbNVu3bsVkMtG7d2+MRiMrV66kf//+jBkzBo1Gw7p16xg2bBgff/wxrVu3LpJxFlkk4+rqyoABAxgwYABXr17lhx9+KKquxb8g9fdwkrcutTmmuHtnpIPUaYFDFb87x7WSky+EEA8KS1oaMT/8wI2NG0FVrcfNcXHEhIUREx5Oub598erZE42U8L2vdDodrVu3Jjw83CbQDg8Pp27dumg0hUpUyJenpyeenp7F0ndRcnR0pGvXrmzZsoVXXnkFBwfbMDcsLAx/f39q1aqF2Wzmxx9/xMPjTpGGwMBAgoOD+eyzz4os0C6WO1KhQgVGjBhRHF2Le2RJvEnq4e0kfvs2acfvbH+ureoHigaHag1w6jgC99FL8Jj4CS49JqGvGyCpG0II8QCypKYSs3kzN77/3ibItqGq3Pj+e2I2b8aSmvqvjk9kFxwcbJ2ZzRQWFkZwcHC2tgcOHCAkJIRGjRoREBDAjBkzclxPl5KSwssvv0yzZs1o2bIls2fPJj093Xr+7tSR3GzYsIHevXvTsGFD2rVrx/z58zGbzdn6OXr0KKNHj6Zx48Z07dqV77//Pltfu3btYtCgQTRq1IhWrVoxa9YskpOTAdi/fz/Dhg0DYODAgfj6+uLr6wtA7969uXnzJr/++qtNf1evXuXgwYP07t0byNhtPGuQnXnM19eXa9eu5fk6C6LQM9oHDx7k22+/JSoqiri4ONS7vkEVRWHTpk33PEBxb1SLGfPlk5hOHcB0+gDmK6et5xSdHr1vGwC05X3weP4rNE5u92uoQggh/mWW1NSMmWw73Ni4kbKdOj0QKSSqqpJmuT/553qN3q5CAbnp2LEjr7zyChEREQQFBXHq1CmOHz/OkiVL2Lx5s7Xd33//zciRIwkICGDBggXcuHGDefPmcerUKdasWYNWq7W2ff/992nbti0ffPABR48eZeHCheh0OqZNm2b3uD755BPee+89hg8fzvTp0zl9+rQ10L67n2nTpvHEE08wcuRI1q1bx/Tp02nYsCG1a9cGYMuWLUyZMoUBAwYwefJkrl+/zrx584iPj2f+/Pn4+/szc+ZM/vvf/zJ79mxq1apl7btVq1Z4e3sTFhZG+/btrcfDw8MB6NmzZ66vIT09ncOHD9OsWTO7X3d+ChVof/LJJ7z77rs4Ojri4+OT7S8CUTCq6fYMgUYLloy//IqiXrSamkzcstGoyXE2x7WV6mWkhNRrZT2mKAqKBNklTlpaGoqioNFosFgsqKoqu68KIYqEJS2Nm9u25T6TfTdV5eb27ZTr3btUp5Coqsr7x9/hTNLp/BsXg1oudZjq+2Khg20nJyc6depEeHg4QUFBhIWF0aRJE6pVq2bTbvny5Xh7e7N8+XJrGeZKlSoxatQodu/eTadOnaxtq1evzuzZswFo164dRqORTz75hDFjxtgV4yUmJrJw4UJGjx7N1KlTgYw0DJ1Ox5w5cxg1ahRly5a1th8yZAhDhgwBoEmTJuzevZutW7cyYcIEVFXl3XffpWfPnrz11lvWa7y9vRk7diwTJkygbt261KlTB4C6devSsGFDazuNRkPPnj1Zv349qamp1n1fwsLCaNmypTWfOycfffQRV69eLdKsjEIF2h9//DFNmzZl+fLluLlJcFZYqsmImmbEeGAjpuO/Wkva6XzbYGjRF0VvQNHln7Khqirm6+dIP3UAizER505PA6A4OqNx88JiTsfBp8ntTWOaoXEtm0+P4n5LS0sjLS2NX3/9lcjISFJSUnBycsLf3582bdqg1+sl4BZC3LOE338vWPuDBymXQ4pC6VP4GeWSIDg4mBdeeAGj0cjmzZsZOnRotjYHDx4kODjYZq+Ttm3b4u7uzu+//24TaHfp0sXm2m7durF06VJOnDhBixYt8h3PoUOHSE5Opnv37jYpJ23atMFoNHLy5ElatmxpM45Mzs7OVK5cmStXrgBw9uxZoqOjefnll236atmyJRqNhr///pu6devmOZ7MPOuffvqJ7t27c+7cOSIjI20C97tFRESwaNEiJkyYQIMGDfJ9zfYqVKCdkpJC7969Jci+B6opFeO+Ddk2aVGTbpH66zpS967Pc5MWNS0F07k/b+/IeBA14UbGCa0Op7ZPWXOqXQa+hsbVE0UqeJQaJpOJPXv2sHPnTpuUrMTERHbt2mWdiWjfvr1sFiWEKDRFo8F8O+fVXpbkZJQsKQelkaIoTPV9sdSmjkBGoKrT6ViwYAFRUVH06NEjW5v4+Hi8vLyyHffy8iIuzvad7rsXOpYrl1Gq9/r163aN59atWwD0798/x/OXL1+2eXx3/KjT6Ui7XUoys6+JEyfa1VdOGjVqRM2aNQkLC6N79+6EhYWh1+vp1q1bju0jIyOZPHkywcHBTJo0Kd/+C6JQ0VdAQAAnTpwo0oE8TFSTMSPIzmvbcdViPW9oNcBmZjtl12cY928A852/9HBwRFfzUXS1mwN3gjOtR/miHr4oRmlpaezZs4cdO3bk2kZVVev5du3aycy2EKJQVIsFrbMz5ruCrrxonJ1RzWYUh9I9eaMoCo7a0ptrrtPp6Nq1K59++imtW7e2BsZZeXh4EBMTk+14TExMtnSQuxc53riRMXnn7e1t13gy+1u8eDEVK1bMdr5q1ap29QNQpkwZAGbOnEmjRo2ynS9f3r64Jjg4mJUrV5KQkEBYWBhBQUE5ThCfP3+eMWPG0KRJE9588027x2mvQlUdee2119i7dy8ff/yx7AZZCGqaMWMm2w7GX75GNSZhSY63HlOcPcCcjqZMRRyb98Z18BuUmfI1rk/MwrFZLxS9U3ENXRSztLQ0du7caVfbnTt32qw6F0KIgnIr4KIvt+bN4R5nY0XRGDRoEB07drRW37hbs2bN2LFjh036RUREBPHx8dkW+23fvt3m8datW3FycqJevXp2jaVJkyY4OTlx5coVGjZsmO1f1vzs/NSqVYuKFSty8eLFHPvKzLHOfEc3NZdKOMHBwaSlpfHBBx9w9uxZa7WRrK5du8bTTz9NpUqVrAtAi1qh/iStVKkSgwcP5t1332Xu3Lk4Ojpmq92oKAq/FzD362GgmlIx/rbRJl0k7wsspB4MRdfoMTTOGYXi9f4dM3Ktvare89tPouTIzMm+u4JPblRVta46l1ltIURBafR6PLt2JSY83L4FkYqCZ5cupXoh5IOkUaNGLF26NNfz48aNIyQkhGeeeYahQ4daq440atSIDh062LS9cOECM2bMoGfPnhw9epSVK1cyfPhwu4tduLu78+yzz/Lee+9x5coVWrZsiVar5eLFi+zYsYNFixbh5GTfJKCiKEyfPp1p06aRnJxMUFAQTk5OXLp0id27dzNlyhR8fHyoWbMmWq2Wb7/9FgcHB7Rarc2iSB8fH/z9/Vm9ejVubm4EBQXZPI/RaGTMmDHcunWLV155hZMnT1rP6fV66tevb9d481OoQHvBggUsX76cChUq0KBBA8nVLiDTiV/zb5RF2om9GNo8YX2scfEAF6n08qBRFIXIyMgCXRMZGZnth4cQQthL4+hIub59M+po56Nc374PRGm/h0WDBg1YtWoV77//PpMnT8bZ2ZlOnTrx0ksv2ZT2A5gyZQq//fYbzz33HFqtlqeeeoopU6YU6PmefvppKlSowCeffMKXX36Jg4MD1atXJygoqMAzxT169MDd3Z3ly5cTGhoKQJUqVWjXrp01TcbT05OZM2fy0UcfsWnTJtLT0zl+/LhNP3369CEyMpKuXbtmm5C6ceMG//zzDwDjx4+3OVelShW7313Oj6LaO32WRevWrXn00UdZunRpse1C9G86cuQIgM1fQlklJydz7Ngx/Pz87nl7U9WcTtziEahJt+y+RnEpi8ekT2VBYw6K8t7cb2azmXfeeYfExES7r3Fzc+PFF1/M9kOzpHiQ7s+DRu5NyfZv3h9LWlrGpjV37QxppSgldmfI/H5/G41Gzp49i4+PDwaDbLwmikZBvq4KFbmZTCaCgoIeiCD7X2cxoxhcChZoG1wy6mtLoP1As1gsODk5FSjQNhgMmM3mEhtoCyFKPo1ej1ePHpTt1Imb27eTcPAgluRkNM7OuDVvnpEu4uhY4oJsIUqDQkVuQUFBHDx4kJCQkKIez0NB59uG1F/X2d1e7xtYjKMRJYWqqvj7+7Nr1y67r/H39y++AQkhHhoaR8eMNJLevSkXHIyi1aKazaAoEmALcQ8KNSU9adIkTp8+zeuvv87ff//NzZs3iY2NzfZPZKfoHDG06AuKnZ96RYNji75FslOkKNn0ej1t2rSxe4GroigEBgbKQkghRJHR6PVoHB1RHBxkFluIIlCoGe3u3bsDcOzYMdauXZtru2PHjhVuVA84RW/A0PbJvOto32Zo+6QE2Q8RvV5Pp06d8qyjnalTp06yYY0QQghRghUq0J44caKUlbsHis6AodVAgGw7Q95ppMlzZ0jxYNLr9bRv3x4g286QmRRFkZ0hhRBCiFKgUIH25MmTi3ocDx1Fp8fQagCOTXuRemAjaccjUI1JKAYX9L6B1nQRCbIfPjqdjnbt2tGqVSsiIiKIjIzEaDRiMBjw9/cnMDAQnU4nQbYQQghRwkkZi/tI0RkyZrcDB2MIHAwabUZ1EZB0kYecXq9Hr9cTFBREUFAQWq0Ws9lsPSeEEEKIks+uFXkrVqwgKSmpwJ0nJiayYsWKAl/3sMmYuXZE0TpYPxYC7gTcWq3W+rEQQgghSge7Au2wsDCCgoJ4/fXX2b9/v3VmLScmk4lff/2V1157jaCgIMLCwopssEIIIYQQQpQWdqWObNq0idDQUFatWsWaNWvQ6/XUrVuXqlWr4uHhgaqqxMXFERUVxcmTJ0lPT6devXq89tpr9OnTp7hfgxBCCCGEECWOXTPaiqLQp08fvv/+ezZs2MDo0aPx8PDg8OHD1iD8r7/+okyZMowZM4b169ezceNG+vbtK9VJhBBCCCGKUJ8+ffD19eXgwYNF1md8fDy+vr5s2LDBeqxTp07897//LVA/UVFR+Pr64uvry88//5zt/Lp166znc7J9+3Z8fX0ZPnx4juenT59uvf7uf+Hh4XmO7e72bdq0Ydy4cRw/frxAr7EgCrwYsn79+tSvX784xiKEEEIIIfJw8uRJa2AYGhpK8+bNi+25Fi9ejLu7e6GudXZ2ZvPmzdaStZnCwsJwdnYmOTk5x+tCQ0MB+O2337h69SoVKlTI1qZatWrMnTs32/EaNWrkO66hQ4cSHByMqqpcuXKFFStWMGrUKDZv3lzo15qXQu0MKYQQQggh/n2hoaFoNBoCAgLYsmULJpOp2J6rfv36VK1atVDXdu7cme3bt5Oammo9du3aNQ4cOMBjjz2W4zWJiYns2rWLNm3aYLFY2Lx5c47tDAYDjRs3zvavbNmy+Y6rUqVKNG7cmCZNmtCjRw/mzJnD9evXOXToUKFeZ34k0BZCCCGEKAVUVSUsLIxWrVoxcuRIYmNj2bNnj/X8hg0b8PX15ebNmzbX9e3bl+nTp9scW7duHZ06deLRRx9l+PDhnD9/Ptvz5ZQ6sm3bNvr27UvDhg1p27Yts2fPtgmmM7Vv3x5FUdi9e7f12ObNm6levTr+/v45vr5t27aRmprKpEmT8Pf3t85uFycXFxeAYvuDRQJtIYQQQjxUVFXFkpp6X/7ltOOvvf744w+io6MJDg6mbdu2lClTplDV3X766Sdee+01AgICWLx4Ma1bt+a5557L97odO3bw7LPPUqdOHZYsWcLo0aNZs2YN//nPf7K11ev1dOnSxWZ8YWFhBAcH59p/aGgoVapUoWnTpvTu3ZvIyEjOnDmTY9v09PRs/+xhsVhIT0/HZDIRFRXFe++9R9myZQkICLDr+oKSDWuEEEII8dBQVZXzb71FyqlT9+X5nerWpcbLLxeqWERYWBiOjo507doVnU5Ht27d2LRpE0lJSdaZWXssW7aM5s2bM3v2bADatWtHamoqS5cuzfO6xYsX07hxY+bNmwdkzFo7OTkxc+ZMjh8/nm2BY3BwMBMmTCApKYmYmBiOHDnCe++9ZzPLnen69evs37+fUaNGoSgKPXv25N133yU0NDTbHwEnT57McVZ89+7dVKxYMc/XMHfuXJv87jJlyrB48WLc3NzyvK6wZEZbCCGEEA+XUlgRLT09nS1bttChQwdrUNi7d29SUlLYvn273f2YzWYiIyPp0qWLzfFu3brleV1SUhLHjh3L1q5nz54A/P7779muadWqFS4uLvz444+EhYXh7++Pj49Pjv1v3rwZs9lsnfGuUKECLVq0yHHGvnr16qxfvz7bPy8vL+trzDrTnfVdhGHDhlnbr1y5ksaNGzNhwgT++eefPF9/YcmMthBCCCEeGoqiUOPll1HT0u7P8+v1hZrNjoiI4ObNm3Ts2JH4+HgA6tWrh7e3N2FhYfTr18+ufm7evEl6ejqenp42x8uVK5fndQkJCaiqag1mM7m5uaHX64mLi8t2jVarpUePHoSHhxMdHc3jjz+ea/+hoaH4+PhQqVIl6+vr1KkTs2fP5vDhwzz66KPWto6OjjRs2DDXvkaMGMFvv/1mffz5559bU0MqVqxoc23r1q1p3749S5cuZeHChXl+DgpDAm0hhBBCPFQURUFxdLzfwyiQzIWBM2bMYMaMGTbnbt26RUxMDI63X9PdC/syA1cAT09PHBwcsi2YvHHjRp7P7+bmhqIo2a5LSEggLS0NDw+PHK/r1asXQ4YMAe7Mft/t/PnzHDlyBIAWLVpkOx8aGmoTaOfnjTfeICkpyfo4t1l0yMglr1atGidPnrS7/4IoVKCtqipr165l/fr1XLx40eYGZlIUhaNHj97zAIUQQgghHmYpKSns2LGDxx57jGHDhtmcu3HjBlOnTmXz5s34+fkBcObMGWv96dOnT3P58mVre61WS/369dm+fTsjRoywHt+6dWueY3BxccHPz48tW7bYXPfDDz8A0KxZsxyva9KkCcHBwXh5eeWaPx0aGoqiKDnmSq9cuZLNmzczY8YMtFptnmPMVKtWLbvaAaSmpnLhwgVq165t9zUFUahA+9133+XTTz/Fz8+PPn365PpXjBBCCCGEuDc7duwgOTmZoUOH5lgd46OPPiIsLIyQkBAqVarE22+/zQsvvEBiYiIrV66kTJkyNu3HjRvHhAkTmDFjBj179iQyMpKNGzfmO45JkyYxceJEpk2bRp8+fTh79izz58+nW7duue70qCgK7733Xp79hoWF0bx58xzraycmJjJhwgR+/fVX2rVrB4DRaOTPP//M1rZSpUo5bnCT1eXLl63X3rx5k9WrVxMbG0tISEie1xVWoQLt77//nq5du7JgwYKiHo8QQgghhMgiLCyMypUr51qCrl+/frz99ttcvnyZxYsX8/rrr/Pcc89RvXp1Xn75ZebMmWPTvnPnzrzxxhssX76c8PBwHn30UT744AMGDRqU5zg6d+7MggULWLJkCRMmTKBMmTI88cQTvPDCC4V+bX///Tdnz55l1KhROZ5v3749np6ehIaGWgPtixcvMnjw4Gxtn3vuOSZMmJDn833xxRd88cUXALi7u1O7dm2WLFmS6yY690pRC1HQsUmTJkyfPj3HF1kaZeYF5ZZYn5yczLFjx/Dz88PZ2fnfHJrIh9ybkk3uT8kl96Zkk/tjn/x+fxuNRs6ePYuPjw8Gg+HfHJp4gBXk66pQ5f1at25t/eIWQgghhBBCZFeoQHvWrFkcPnyY5cuXc+vWraIekxBCCCGEEKVeoXK0u3fvjqqqLFiwgAULFuDo6IhGYxuzK4qSY/FyeyUlJdGjRw+uXr3K+vXrbd4Wio+PZ+HChWzZsoW4uDgqVKjAU089xdNPP13o5xNCCCGEEKIoFSrQ7tatW6GKrRfE0qVLMZvN2Y5nrrrVarW8/PLLeHl5ce7cORITE4t1PEIIIcSDzmLO2MRFUTSoqgUAjVZ/P4ckRKlWqED77tWrRe306dN89dVXvPTSS8yaNcvm3MqVK0lKSmLTpk3WBSK5rcIVQgghRP4s5lQs5jRiLuwg4dohzOkpaB2ccCvfBK/qndFo9Wi0pWuDFyFKghK5M+Sbb75JSEhIjjv5rF+/niFDhsgqbCGEEKIIWMxpxJzfzvUz4cCdQmTmtHhizm0h5txWvGv1wqtGV5ndFqKACh1oJyYm8umnn7Jr1y4uXboEQOXKlQkKCmLEiBG4uroWqt8tW7Zw4sQJFi1aRGRkpM25qKgorl+/TtmyZRk3bhy//PILzs7OdO3alRkzZuDi4lLYl4OqqiQnJ+d4LiUlxeZ/UXLIvSnZ5P6UXHJvSrZ/6/7odRpuXviRG2fD8milcv1MGKoKntUfI81kKdYxFYSqqsWeyirEvShUoH316lWGDBlCVFQUtWrVomnTpgCcPXuWxYsXs3HjRlavXk358uUL1G9KSgpz5sxhypQpOQbqN27cAOCdd96ha9eufPjhh5w7d4558+aRnJzM+++/X5iXA4DJZOLYsWN5tjl37lyh+xfFS+5NySb3p+SSe1OyFef9cXV1xadGRW6cDber/Y2z4ZSp0o6LF6+UqHVRer3MsouSq1CB9ty5c7lx4wYrVqygQ4cONud2797N888/z7x583jnnXcK1O+yZcvw8vLi8ccfz/G8xZLxV7SPj4+179atW+Pg4MCrr77KlClTqFatWiFeEeh0OurUqZPjuZSUFM6dO0fNmjVxcnIqVP+ieMi9Kdnk/pRccm9Ktn/j/ugcFG6e30rWdJG8qdyK2kUtn66Y0gu8112xOHXq1P0eghB5KlSgvWfPHoYPH54tyAbo0KEDQ4cOZd26dQXqMzo6mlWrVrFkyRISEhIArKkcycnJJCUl4eHhAWRf/NiqVSsATp48WehAW1GUfPO+nZycJDe8hJJ7U7LJ/Sm55N6UbMV5fyzmNBKuHyrQNQnX/sDbpwe6EjKLLGkjoqQr1IY1KSkpeHl55Xq+XLlyBc4ri4qKwmQyMXbsWFq0aEGLFi0YN24cAMOGDWPkyJFUq1Ytz7eIUlNTC/ScQgghxMNKUTSY0wv2u9qSnoKiFCp0EEVox44dPP3007Rs2ZIGDRrQqVMnZs6cydmzZwHo1KkTvr6+rF+/Ptu1zZs3Z9GiRdbHixYtwtfXlyFDhmRr+9Zbb9GpUyebY0uWLGHkyJE0b94cX1/fXHcKP336NCNHjqRx48YEBgby7rvvkpaWdi8vu1Qq1HdL7dq1CQ8Pz/ETZjKZCA8Pp3bt2gXq08/Pj88//9zm34wZMwB44403mDVrFnq9nsDAQPbu3Wtz7a+//gqAv79/YV6OEEII8dBRVQtah4KlpWgcnKz1tcX9MXfuXCZMmICrqyv/+9//+OSTT5g4cSKnTp1iypQpNm1XrFiR454kOTl48CD79+/Pt93atWsxmUy0adMm1zZxcXEMHz4ck8nEokWLmDJlCuvWrSv28tAlUaFSR8aMGcOUKVMYNGgQTz31FDVr1gQyFkOuWbOG48ePM3/+/AL16e7unms9bH9/f2sQPWnSJEJCQnjhhRfo378/58+fZ968efTu3Zvq1asX5uUIIYQQDyW38k2IObelAO2bFuNoRH52797Nhx9+yIQJE3juueesx1u0aMHjjz/OTz/9ZD3WsmVLDhw4QGhoKP369cuzX2dnZ+rUqcPSpUvz3Ztk165daDQa9u/fz9atW3Nss2bNGpKSkli8eDFlypQBwGw288Ybb/DMM89QoUIF+17wA6BQgXaPHj1ISUlh3rx5zJo1y5ojpaoqXl5evP3223Tv3r1IB5qpQYMGfPjhh8ydO5fx48fj4eHB4MGDs/0VJ4QQQojcabR6vKp3JuacvQsiFbyqd3ogammrqkp6mn0zvUXNQa8tdG75qlWrKFeuHBMmTMjxfMeOHa0f161bl7Jly7J8+XL69OmDRpN3EsOECRMYN24cf/zxh7WaXE7y6wfg559/pnXr1tYgGzJix1mzZhEREcGAAQPy7eNBUeg62gMGDKBPnz78/fffNnW0GzRogIND0eyDExAQwPHjx7Mdb926Nd9++22RPIcQQgjxsNJo9XjX6sX1M3nV0c7gXavXAxNkfzd/L1fO3rovz1+xVln6P9+6wMF2eno6f/zxB127dkWn09l1zfjx4+nXrx+bN28mODg4z7YdO3akfv36LFmyhI8//rhAY7vbmTNnslWQc3d3x9vbmzNnztxT36XNPa1ocHBwoHHjxvTs2ZOePXvSuHHjIguyhRBCCFG8NFpHvGp0xbtWMJBb4KfgXSv49s6QD8g27KWwWElsbCxpaWlUrlzZ7mv8/Pzo2LEjy5cvR1Xzf9di/Pjx/PLLL/z111/3MlTi4+Nxd3fPdtzDw4O4uLh76ru0sSsqPnDgAJCRA5T1cX4y2wshhBCiZNJo9XjV6ELZqh2IubCThGt/YElPQePghFv5ptZ0kQdhNhsySgL2f751qUwdgYKXNJwwYQKDBg1i69at+ab1dunShXr16rFkyRJWrFhR6DGKO+wKtIcOHYqiKBw+fBi9Xm99nJvMLVHz22lRCCGEEPefRuuIRuuIt08PvH16oCgaa3WRByXAzkpRFHSOpesd+DJlyuDo6GhN17VXo0aNaNu2LcuWLaNbt255tlUUhXHjxjF16lQiIyMLPVZ3d3frnihZxcXFWfdEeVjY9VX2+eefA3e2Oc18LIQQQogHR9aguhRmVzzQHBwcaNq0Kfv27SM9Pb1AqboTJ07kySefZMeOHfm27dGjB4sWLWLp0qUFSlPJqlatWtlysRMSErh+/Tq1atUqVJ+llV13qWXLlnk+FkIIIYQQxWvkyJGMHTuW5cuXM2nSpGznd+/eneOu3U2bNqVVq1YsXbo03+fQaDSMGzeO6dOnFzrea9++PcuXL7fJ1d6yZQsajYbAwMBC9VlaFen7JhcvXiQtLa3Am9UIIYQQQoi8dejQgdGjR7No0SJOnTpFr169KFu2LFFRUXz77bckJCTkGGhDRq72sGHD7Hqe3r17s2TJEvbv30+VKlVszv3222/cvHmTU6dOAbBv3z6io6OpUqUKDRs2BCAkJIQvvviCiRMn8swzz3D16lXeffddQkJCHqoa2lDIQPvzzz/n0KFDNpvSzJgxg++//x7IWOX64Ycf5rlNuxBCCCGEKJj//Oc/NGnShNWrV/Pyyy+TkpJC+fLladu2LaNGjcr1uoCAAJo1a8bvv/+e73NotVrGjh3Lq6++mu3cokWL+O2336yP586dC0D//v2tOz96eHjw2Wef8b///Y+JEyfi4uLCwIEDH8o9TwoVaH/zzTc2Owft2bOH7777jsGDB1OvXj0WLFjA4sWLmTVrVpENVAghhBBCwGOPPcZjjz2W6/mdO3fmePyrr77Kdmzy5MlMnjw52/FBgwYxaNCgbMe/+OILu8ZYu3ZtPv30U7vaPsgKFWhfunTJJj3khx9+oGrVqrzxxhsA3Lhxg40bNxbNCIUQQgghhCiFCrVhzd1FzyMiImjfvr31cZUqVbhx48a9jUwIIYQQQohSrFCBds2aNfnxxx+BjLSRa9eu2QTaV65cyXFHICGEEEIIIR4WhUodGTVqFC+88AItWrQgJSWF2rVr07ZtW+v5/fv388gjjxTZIIUQQgghhChtChVo9+rVizJlyrB7927c3d156qmnrIXTY2Nj8fDwoG/fvkU6UCGEEEIIIUqTQtfRDgwMzLHoeJkyZVi8ePE9DUoIIYQQQojSrlA52kIIIYQQQoi82TWj3alTJzQaDT/88AM6nY5OnTqhKEqe1yiKYl0wKYQQQgghxMPGrkC7ZcuWKIqCRqOxeSyEEEIIIYTImV2BduaWmrk9FkIIIYQQ/44dO3awevVq/v77b5KTk61bsI8cORIfHx86depEdHQ0b731FgMHDrS5tnnz5gwfPty6G+SiRYtYvHgxzZs3Z/Xq1TZt33rrLXbs2GGz0+SSJUs4ePAgR44cISEhgfXr19OwYcNcx5qUlESPHj24evVqvm0fRJKjLYQQQghRSsydO5cJEybg6urK//73Pz755BMmTpzIqVOnmDJlik3bFStWYDab7er34MGD7N+/P992a9euxWQy0aZNG7v6Xbp0qd1jeBAVKtAOCwtj+vTpuZ6fMWMGmzdvLvSghBBCCCGErd27d/Phhx8yYcIEFi5cSLdu3WjRogWPP/44X331Fc8995y1bcuWLbl48SKhoaH59uvs7EyjRo1YunRpvm137drFl19+yZAhQ/Jte/r0ab766ivr7PnDqFCB9qeffoper8/1vKOjI5999lmhByWEEEIIIWytWrWKcuXKMWHChBzPd+zY0fpx3bp16dq1K8uXL8diseTb94QJE9i3bx9//PFHnu0y1+vZ48033yQkJAQfHx+7r3nQFCrQPnv2LH5+frmef+SRRzhz5kyhByWEEEIIUVxUVcWUmnJf/qmqWqgxp6en88cff9CqVSt0Op1d14wfP56zZ8/alWXQsWNH6tevz5IlSwo1vrtt2bKFEydOMHHixCLpr7Qq1IY1qqqSkJCQ6/n4+HjS09MLPSghhBBCiOKgqiprZk/g0qm/78vzV67TkJAZSwpcvS02Npa0tDQqV65s9zV+fn507NiR5cuX06tXr3yfc/z48UyePJm//vqLRo0aFWh8WaWkpDBnzhymTJmCq6troft5EBRqRrt+/fqEhYWRlpaW7VxaWhqhoaF5zngLIYQQQtw/pbdEcUED9AkTJnDy5Em2bt2ab9suXbpQr169e57VXrZsGV5eXjz++OP31M+DoFAz2mPGjGHcuHEMGzaMsWPHUrduXQBOnDjBypUrOXXqFMuWLSvSgQohhBBC3CtFUQiZsYT0NON9eX4HvaFQe5GUKVMGR0dHLl26VKDrGjVqRNu2bVm2bBndunXLs62iKIwbN46pU6cSGRlZ4DECREdHs2rVKpYsWWLNfkhOTrb+n5SUhIuLS6H6Lo0KFWh36NCBt956i7feessm90ZVVVxcXPjf//5HUFBQUY1RCCGEEKLIKIqCztHpfg+jQBwcHGjatCn79u0jPT0dBwf7Q7iJEyfy5JNPsmPHjnzb9ujRg0WLFrF06dICpalkioqKwmQyMXbs2Gznhg0bxqOPPsq6desK3G9pVahAG2DAgAF07dqVX375hYsXLwJQvXp1AgMDH/p8HCGEEEKIojZy5EjGjh3L8uXLmTRpUrbzu3fvpkOHDtmON23alFatWtlVvk+j0TBu3DimT59Oy5YtCzxGPz8/Pv/8c5tjx44dY/bs2bzxxhsP3YY1hQ60AVxdXenevXtRjUUIIYQQQuSiQ4cOjB49mkWLFnHq1Cl69epF2bJliYqK4ttvvyUhISHHQBsycrWHDRtm1/P07t2bJUuWsH//fqpUqWJz7rfffuPmzZucOnUKgH379hEdHU2VKlVo2LAh7u7uBAQE5Nivv78//v7+BXjFpV+hA22z2cyWLVvYv38/MTExPPvss/j6+pKQkMDevXtp2rQp5cqVK8qxCiGEEEI81P7zn//QpEkTVq9ezcsvv0xKSop1C/ZRo0blel1AQADNmjXj999/z/c5tFotY8eO5dVXX812btGiRfz222/Wx3PnzgWgf//+zJkzpxCv6MGmqIUo6BgfH8/o0aP566+/cHZ2JiUlhVWrVtG6dWvMZjMdO3akX79+TJ06tTjGXOSOHDkCkOvbGcnJyRw7dgw/Pz+cnZ3/zaGJfMi9Kdnk/pRccm9KNrk/9snv97fRaOTs2bP4+PhgMBj+zaGJB1hBvq4KVd5v7ty5nDx5ko8//pgff/zRpvi6VqulW7du7N69uzBdCyGEEEII8UAoVKC9Y8cOhg4dSmBgYI4lamrWrEl0dPQ9D04IIYQQQojSqlCBdkJCAlWrVs31fHp6OmazudCDEkIIIYQQorQrVKBdvXr1PAuZR0REULt27UIPSgghhBBCiNKuUIH2wIED+fbbb9m8ebM1P1tRFNLS0pg/fz579uxh8ODBRTpQIYQQQgghSpNClfcbPnw4p06dYurUqbi7uwMwbdo0YmNjSU9PZ/DgwQwaNKhIByqEEEIIIURpUqhAW1EU3nzzTfr168fWrVs5f/48FouF6tWr06NHD1q0aFHU4xRCCCGEEKJUKXCgnZKSwn/+8x+6du1Knz59aN68eXGMSwghhBBCiFKtwDnaTk5O/PrrrxiNxuIYjxBCCCGEEA+EQi2GbNasGYcOHSrqsQghhBBCCPHAKFSO9syZMxk1ahTz58/nySefpGLFikU9LiGEEEIIcduiRYtYvHix9bFer6dq1aoMGDCAUaNGodFkzJ36+vrmeL1er7duWZ/V+PHj2blzJ++88w79+vUDYPr06Xz33Xd5jqdly5Z88cUXhXw1D49CBdp9+vTBbDazcuVKVq5ciVarRa/X27RRFIXff/+9SAYphBBCCPGwMxgMfPbZZwAYjUb279/PvHnzUFWVsWPHWtsNHTqU4OBgm2szA/GsYmNj2bNnDwBhYWHWQHvChAmEhIRY2y1dupQzZ84wd+5c6zFXV9cie10PskIF2t26dctx63UhhBBCCFE8NBoNjRs3tj5u1aoVJ06cYNu2bTaBdqVKlWza5Wbr1q2YTCbatGnD3r17iYmJwcvLi+rVq1O9enVrO09PTy5dumRXn8JWoQLtOXPmFPU4sklKSqJHjx5cvXqV9evX07Bhw2xtfvzxRyZOnEjdunUJCwsr9jEJIYQQQpQkLi4upKenF+rasLAwatSowfTp0+nTpw+bN29m6NCh+V4XHx/Pu+++y+7du4mNjcXT05OmTZsyf/78Qo3jQVagQDs1NZUdO3YQFRVF2bJl6dChA+XLly+WgS1duhSz2ZzreaPRyNtvv025cuWK5fmFEEII8WBSVRXVZLkvz63oNPeUFZAZVGemjmzbto1nnnnGpo3FYskWfGs0Gpv0kStXrnDgwAEmTJiAr68v9erVIywszK5Ae/bs2ezZs4cXXniBKlWqcP36dX7++edCv6YHmd2BdkxMDCEhIURFRVm3XXdycmLJkiW0adOmSAd1+vRpvvrqK1566SVmzZqVY5sVK1ZQuXJlqlatyt9//12kzy+EEEKIB5Oqqlz6+E+MF+Pvy/MbqrtT+enGhQq2k5OT8ff3tznWs2dPm7QRgLlz59rkUwO0bt2aTz/91Po4LCwMVVWtudy9e/dm3rx5XLhwwSZtJCdHjhwhODiY/v37W4/16tWrwK/nYWB3oL106VKio6MZMWIErVq14vz58yxdupSZM2fy448/Fumg3nzzTUJCQvDx8cnx/IULF/jkk09Ys2aNzReNEEIIIUS+SukyM4PBwJdffglAWloakZGRLFy4kFdffZXZs2db2w0bNow+ffrYXHv34sWwsDD8/f2pVasWkBEov//++4SGhjJx4sQ8x1G/fn2+++47vL29adeuHfXq1SuKl/dAsjvQ/uWXX+jbty8vvfSS9Vi5cuV44YUXOHPmjPVG3astW7Zw4sQJFi1aRGRkZI5t3nrrLfr27csjjzxSJM8JGX/hJicn53guJSXF5n9Rcsi9Kdnk/pRccm9KNrk/9lFVtcAzw4qiUPnpxqUydUSj0disWWvWrBlms5k5c+YwcuRIa8BbsWLFHNe2ZTp9+jTHjh1j8uTJxMdnzOy7ubnRoEEDwsLC8g20X3vtNTw8PPjkk0949913qVSpEmPHjuWpp54q1Ot6kNkdaF++fJlmzZrZHGvWrBmqqhITE1MkgXZKSgpz5sxhypQpuZaN2blzJ4cOHWLLli33/HxZmUwmjh07lmebc+fOFelziqIj96Zkk/tTcsm9Kdnk/uTv7vLC9lAUBUWvLYbR/Psy469Tp07ZPbO8adMmIKM296JFi7Kdj4yMzJaikpWbmxuvvPIKr7zyCsePH+fzzz/njTfeoF69ejRv3rwQr+LBZXegnZaWhqOjo82xzC/uwq52vduyZcvw8vLi8ccfz/F8amoqb7/9NpMnT8bT07NInjOTTqejTp06OZ5LSUnh3Llz1KxZEycnpyJ9XnFv5N6UbHJ/Si65NyWb3B/7nDp16n4P4b47efIkAGXLlrX7mvDwcBo3bszUqVNtjptMJsaNG0doaGiegXZWvr6+zJgxg/Xr13P69GkJtO9SoKoj0dHRNukcCQkJAJw/fx53d/ds7e29SZl9r1q1iiVLllj7zUzlSE5OJikpidWrV6PRaOjVq5f1rQ6TyYTFYiE+Ph6DwVCov2wh469bZ2fnPNs4OTnl20bcH3JvSja5PyWX3JuSTe5P3h62PT0sFgt//vknkBH/REZGsmzZMurUqWMT4F6+fNnaLqv69esTGRnJxYsXGT9+PAEBAdnaBAUFER4ezosvvpjjJjcAISEhdOnShbp166LVavn+++/R6XQSZOegQIH2ggULWLBgQbbjb7zxhs3jzJyp/FIxsoqKisJkMmVbOQsZSf2PPvootWrV4vz587Ru3TpbmxYtWvD666/z5JNP2v2cQgghhBClhdFoZPDgwQA4ODhQsWJF+vTpw6RJk9DpdNZ2X3zxRY7bo+/evZuwsDCcnJzo1q1bjs/Rr18/tm/fzv79+3OMtwCaNm3K999/T1RUFBqNhnr16rF8+XJq165dBK/ywaKombX68pHfnvc5yVr2JT/x8fHZAvNjx44xe/Zs3njjDRo2bIjBYODGjRs2bVauXMnZs2eZPXs2NWvWpEKFCgUe55EjRwByXTiQnJzMsWPH8PPzk5mFEkbuTckm96fkkntTssn9sU9+v7+NRiNnz57Fx8cHg8Hwbw5NPMAK8nVl94x2QYLmwnB3d8/xLQzISEHJTEO5+6+l7777jqtXr+Z6rRBCCCGEEPdDzsk3QgghhBBCiHtSoBztf1tAQADHjx/Ps82cOXP+pdEIIYQQQghhP5nRFkIIIYQQohhIoC2EEEIIIUQxkEBbCCGEEEKIYiCBthBCCCGEEMWg0IF2YmIiK1euZNSoUfTr14+//voLgNjYWD755BPOnz9fZIMUQgghhBCitClU1ZErV67wf//3f1y5coUaNWpw5swZkpKSAChTpgxr1qwhOjqaV199tUgHK4QQQgghRGlRqED73XffJSkpie+//x5PT0/atGljc/6xxx5j165dRTE+IYQQQoiH3qJFi1i1ahWHDh3K9dzTTz/N4sWL8+ynSpUq7Ny5k/T0dL7++mu++eYbLl68iIODA5UqVaJ58+ZMnz4dvV6f75hu3rxJu3bt0Ov17N2717pLoq+vb77Xzp49mwEDBuTbrrQrVKAdERHB8OHDqVOnDrdu3cp2vlq1aly+fPmeByeEEEIIIewzaNAg2rVrZ338zTffEBYWxmeffWY9lhlAv/nmm2zYsIGxY8fStGlTUlJSOHbsGJs2bcJoNNoVaG/evJn09HTS09PZuXMnPXv2BGDt2rU27QYPHszQoUMJDg62Hqtevfo9vdbSolCBttFoxNPTM9fzmWkkQgghhBDi31GxYkUqVqxofbxnzx40Gg2NGze2aZeSksL69esZN24ckyZNsh7v3LkzkyZNQlVVu54vLCyM2rVrk5iYyKZNm6yB9t3PB1CpUqUcjz/oCrUYsnbt2hw4cCDX8z/++CP169cv9KCEEEIIIUTxSElJwWQyUb58+RzPK4qSbx8XL17k0KFD9O7dm169evHLL78QGxtbxCMt/Qo1oz18+HCmT5+Or68vPXr0AEBVVc6fP8/ixYv5888/WbRoUZEOVAghhBCiKKiqislkui/PrdPp7Apkc5Oenp7tmMViKVAfnp6eVK5cmWXLluHi4kLbtm3x8PAoUB9hYWEABAcHEx8fz6pVq9iyZQshISEF6udBV6hAu2/fvly6dIkFCxbwwQcfADB69GhUVUWj0TBlyhQee+yxohynEEII8VBxdXVFo6iY0oxoNA5YLBkBlk5vuM8jK91UVWXFihVcuHDhvjx/jRo1GDt2bKGC7eTkZPz9/XM85+zsXKC+5syZw9SpU5k6dSqKolCrVi06d+7MyJEj80wPzhQeHk7jxo2pVq0aALVq1SI0NFQC7bsUKtAGGD9+PH379mXbtm2cP38ei8VC9erV6dq1q/WTLoQQQoiC0ypQpUI5Dm5ezcnfd2NMTsTg7ErdZh1o2mUQOkcndI4ScBfWvcwo308Gg4Evv/wy2/F169ZZZ5jtFRAQwPbt2/n555/Zu3cv+/btY+XKlWzYsIENGzZQoUIFLBaLzWy5VqtFURT++ecfTp48aVPGuVevXixevJhLly5RuXLlwr/IB0yhA22AypUrM2LEiCIaihBCCCHS01L5fdsa9m36DFW9E+Qkx99kf/gX/LZ5Na36jKBlj6dw0Dvex5GWToqiMHbs2FKZOqLRaGjYsGG244Utqezs7Ez37t3p3r07kFGl5NVXX2XVqlXMmDGDl19+me+++87aPrMk36ZNm9BoNLRt25b4+HgAOnTowKJFiwgLC2Ps2LGFGs+D6J4CbSGEEEIUHVOqkQNbvmbvxk9ybaOqFvZuXAVAi+5Pysx2ISiKYlf5uofNoEGDmDt3LqdPnwZg0qRJDBkyxHq+atWqqKrK5s2bsVgs1gA9q9DQUAm0syhUoP3II4/k+9eYo6MjFSpUICAggNGjRz809RKFEEKIwjKlprBv06d2td236VMad+ovgbYoMJPJRHJycrYFkDExMSQkJODt7Q1kBNZVq1a1aXPgwAEuX77M5MmTadGihc25PXv28OGHH3L8+HG7Nq15GBQq0J44cSI7duzg1KlTtGvXjho1agBw7tw5fvnlF+rVq0dAQAAXLlxgw4YNhIeHs3r1ah555JEiHbwQQgjxoDClGfl9+zc26SJ5UVULf2xfR0DwMFkgKQokISGBbt260bdvX1q1aoWHhwdRUVGsWrUKjUbDk08+meu1oaGhODs7M3LkSFxcXGzO1a1bl08//ZSwsDAJtG8rVKBdvnx5bt26xQ8//JBt4eP58+cZOnQoderU4aWXXuLcuXMMHjyY999/n5UrVxbJoIUQQogH0anfdxeo/cmDuwkIHlZMoxEPKldXV8aMGcOePXvYsmULcXFxlCtXjoYNGzJnzpxcK5uYTCa2bt3KY489li3IhoyygR06dCAsLMxazeRhp6j2bv+TRdeuXRk4cGCuOTgrVqxgw4YNbN26FYD58+fz1Vdf5bnJzf105MgRgBwXGEBGOZ1jx47h5+dX4PI5onjJvSnZ5P6UXHJvSh5zejorpz1OcvxNu69x8fBizHvfoHXQFePISq78fn8bjUbOnj2Lj48PBoPM+ouiUZCvq0LtDHnlyhW0Wm2u57VaLZcvX7Y+rlq1KmlpaYV5KiGEEOKhYLGkY3B2LdA1jk4uWCzmYhqREOJeFSrQrlOnDl9//TU3btzIdu769et8/fXX1KlTx3rs4sWLlCtXrvCjFEIIIR4CdZt1KFj75gVrL4T4dxUqR/ull15izJgxdOnShccee8y6GPL8+fP8+OOPpKen8/bbbwOQmprKhg0baN++fdGNWgghhHjA6PQGmnYZxG+bV9u1IFJRNDTt8oQshBSiBCtUoB0QEMCaNWtYuHAh27dvx2g0Ahkl/Vq3bs3kyZOtifSOjo788ssvRTdiIYQQ4gGlc3SiVZ8R1jrZeWndZwQ62bBGiBKt0BvW1K9fn+XLl2OxWIiJiQHAy8sLjaZQ2ShCCCHEQ0/naKBlj6cANdvOkJkURUOrPiNoITtDClHi3fPOkBqNxlrYXAghhBD3xkHvSLOuITQK6sefP67n5O+7SU1JwtHJhbrNO9xOF3GUIFuIUuCeAu3ff/+do0ePkpCQgMVi+1e3oihMnDjxngYnhBBCPIzMKkRfuU7znkMI6D0MjUZrrS4iOdlClB6FCrRjY2N55pln+Ouvv1BVFUVRyCzHnfmxBNpCCCFE4SUmJmJRFQy3A2stD2etbCFKs0IlVL/77rscP36cefPm8eOPP6KqKh9//DFbt24lJCQEPz8/9uzZU9RjFUIIIYQQotQoVKD9888/M3jwYHr27GndglOj0VCjRg1mzZpFlSpVrOX9hBBCCCGEeBgVKnUkPj7euiFNZqCdlJRkPR8YGMj8+fOLYHhCCCGE+P/27jyuyjL///jrgGAoKu6WS66RIIKGspg7KaC4lbnMqKWN5lahZjpT5jZli5UhaZhmWppj5igHxK10yjEnx62UTDBUHKUSEQSUA5zfH/443xBQPHBk8f18PHjoua/rvu/P4QIeb26u+75E/mjAgAGcPHmSzz77DG9v73xtcXFxvP/++xw5coTLly9Tu3Zt2rZty8iRI+nevTu9evXi/Pnztzz+lClTmDp1qi3fwj3DqqDdoEEDy6qQjo6O1K1bl59++omAgAAAkpKSMBgMpVeliIiIiHDq1ClOnjwJQGRkZL6gffbsWYYOHYqrqyuzZs2iTp06nD9/nr179/Kf//yH7t27s3TpUrKysiz7TJkyhY4dOzJ27FjLtkaNGt29N1TJWRW0O3XqxL///W8mTpwIQFBQECtXrsTe3p7c3Fw++eQTunbtWqqFioiIiNzrIiMjsbOzo1OnTsTExPDyyy/j4HDjRtlNmzYB8PHHH+Pk5GTZ5/HHH7c8Hc7NzS3f8RwdHalXrx5eXl535w3cY6yao/3UU0/Rq1cvy29EU6dOxdPTkyVLlhAWFka7du14+eWXS7VQERERkXuZ2WzGaDTi6+vL008/TUpKSr6HT6SmpuLs7JwvZOfRgoJlw6or2q6urri6ulpe16pVi9WrV5OamoqdnR3Ozs6lVqCIiIhIaTKbzZhzs27f0QYMdo5WT689dOgQ58+fZ/LkyTz66KO4uLhgNBrp1asXAO7u7qxbt445c+YwYsQIXF1dFbDL2B0H7czMTP70pz8xdOhQRowYka+tZs2apVaYiIiISGkzm80kHHyLzCuny+T8TrVa0dx7hlVh22g0UrVqVfr06YODgwN9+/Zl69atpKenU716dQYPHsz+/fvZsGEDGzZsoHr16vj6+vL444/Tu3dvG7wbuZ07/jXHycmJxMRE3ewoIiIiFVTFyzDZ2dnExMTQvXt3atSoAUBISAiZmZns3LkTAHt7exYvXozRaGT69Ol4e3uzb98+Jk2axJIlS8qy/HuWVVNHunbtyrfffsvw4cNLux4RERERmzEYDDT3nlHhpo7s27eP5ORkevbsSWpqKgAPPfQQ9evXx2g0MmjQIEvfNm3a0KZNG8aPH09ycjLjxo0jIiKCMWPG4OLiUkrvRIrDqok7kyZNIiEhgRdffJGDBw+SlJRESkpKgQ8RERGR8sZgMGBnX7VMPqydERAZGQnA7Nmz6dSpE506daJz58789ttv7N+/n0uXLhW6X506dRgyZAjZ2dmcOXPG6s+ZWMeqK9r9+vUDbjwU3Wg0FtkvNjbWuqpEREREBLhxf9zu3bsJCAhg9OjR+dp+//13pk2bRnR0NEFBQdSrV6/A/gkJCQCFtoltWRW0J0+erDnaIiIiInfB7t27ycjIYNSoUfj4+BRo/+ijjzAajfzyyy/ExsbSv39/WrduzfXr19m3bx/r1q0jICCAxo0bl0H19zargraW5RQRERG5O4xGIw888EChIRtg0KBBvPbaa8ycOZPr16+zdu1akpKSsLe3p3HjxsycOZORI0fe5aoFrAzaN0tLS6NatWrY29uXxuFERERE5P9bvnz5LdvHjBnDmDFjAHjkkUfu6NhfffWV1XXJ7Vn9FPMffviBcePG4enpiY+PD//5z38ASE5OZuLEiRw4cKDUihQRERERqWisCtqHDh1i5MiRnDlzhgEDBpCbm2tpq1OnDlevXmXDhg0lKiw9PZ1u3brh6urKDz/8AMDVq1cJCwvjiSeewNvbG39/f5599llOnjxZonOJiIiIiJQ2q4L2u+++S6tWrYiOjiY0NLRAu4+PD0ePHi1RYR988AE5OTn5tv3vf/9jw4YNdOnShffee48FCxaQlpbGsGHDiI+PL9H5RERERERKk1VB+4cffmDIkCE4Ohb+0PWGDRvy+++/W11UfHw869atK3DTZZMmTdi5cyehoaE8+uij9O7dm4iICKpWrcq6deusPp+IiIiISGmz6mbIKlWq5JsucrOkpCSqVatmdVELFy5k+PDhtGjRIt/2wo5ZvXp1mjVrxq+//mr1+URERERESptVQdvT05Pt27fz1FNPFWjLyMjgyy+/pFOnTlYVFBMTw88//0xYWBjHjx+/bf/U1FROnTqFv7+/VefLYzabycjIKLQtMzMz379SfmhsyjeNT/mlsSnfND7FYzabta6HlGtWBe3nnnuOP//5z4wfP96ySuTJkydJTExk5cqVJCcnM2nSpDs+bmZmJosWLSI0NBRnZ+di7fPWW29hMBgYMWLEHZ/vj0wm021XssxbWUnKH41N+abxKb80NuWbxuf2HB0dy7oEkSJZfUU7IiKCuXPn8tJLLwGwaNEiAJo1a0ZERAQPP/zwHR932bJl1K1bl8cff7xY/Tdt2sQ//vEPFi1aRKNGje74fH/k4OBA69atC23LzMwkISGB5s2b4+TkVKLzSOnS2JRvGp/yS2NTvml8iicuLq6sSxC5JasXrPHz82P79u3ExsaSkJCA2WymadOmtGvXzqo/45w/f55Vq1YRHh5OWloagGUqR0ZGBunp6VSvXt3Sf+/evcyZM4dJkyYxePBga9+GhcFguO28cicnpxLNPRfb0diUbxqf8ktjU75pfG5N00akvLMqaKelpVGjRg0A2rZtS9u2bUtcSGJiIiaTifHjxxdoGz16NJ6envzjH/8A4MiRIzz//PMMGjSI559/vsTnFhEREREpbVY93s/Pz4+JEycSGRlJenp6qRTStm1b1qxZk+9j9uzZAMybN49XX30VuPFnogkTJuDr68u8efNK5dwiIiIi5VlYWBiurq507dq10Ce/DR8+HFdXV2bNmlWgbeLEibi6uvLPf/7Tsu3HH3/E1dWVLVu2FHq+nJwc/P39mTlzJomJibi6uhITE2NpHzVqFBMmTCj5G6vkrLqi/fTTTxMTE8OLL75I1apV6datG8HBwfTs2ZP77rvPqkJq1qyJj49PoW3u7u64u7tz6dIlxo0bR9WqVRkzZgw//vijpY+zs3ORc6xFREREKjoHBwcuX77M999/ny8znT9/niNHjhQ6zSglJYVvvvkGAKPRyKBBgwBo164dLVq0ICoqioEDBxbYb//+/Vy6dImQkBAaNGjAhg0baN68uU3eV2VmVdCePn0606dP59ixY2zbto3t27ezc+dOnJyc6NmzJ8HBwXTr1q3U7wSOi4vj4sWLAAUeLdi5c2fWrl1bqucTERERKS8cHBzw8/MjKioqX9COioqiTZs22NkVnKiwfft2TCYT/v7+lvBct25dAPr378/y5cu5fPkytWvXzref0Wikbt26+Pv7Y29vj5eXl03fW2Vl1dSRPO3bt+ell17iq6++Yv369TzxxBMcPHiQqVOn0qVLlxIX5+Pjw8mTJ/Hw8Mj3urAPhWwREREpDrPZTFZObpl8mM3mEtXev39/S3jOYzQa6d+/f6H9jUYjDz74ILNmzSI7O5vo6GhLW0hICCaTKd+UEIDr16+zc+dOgoODsbe3L3TqiBSP1U8duVmHDh2oXbs2tWrV4uOPP+bq1auldWgRERGRUmE2m1l9/FcS07LK5PxNazgyxr2B1U9M6dmzJ3/729/Yt28fPXr0IC4ujpMnTxIeHp4vRANcvHiR77//nkmTJuHq6spDDz2E0Whk1KhRADz44IN4eHhgNBrzrUeyZ88erl69SkhIiPVvVIASXtEGOHfuHBEREQwePJigoCCWLVuGp6cn8+fPL436REREREpVRX4ooJOTE7169SIqKgq4ccW6Q4cONG3atEBfo9GI2Wy2XO0OCQnhyJEjnD171tInJCSE//73v1y4cMGyLSoqimbNmuHp6Wnjd1P5WXVF+8KFC2zbto3o6GiOHz+OwWDgkUceYc6cOfTt25c6deqUdp0iIiIiJWYwGBjj3gBTbsmmcFjLwc5Q4ud/9+/fn+nTp3Pt2jWio6MtV6hvZjQacXd3p2XLlgD069ePd955h8jISCZPngxAcHAwb7zxBtHR0YwbN46rV6+yZ88exo0bV6Ia5QargnbPnj0xGAx4enoye/ZsAgMDadCgQWnXJiIiIlLqDAYDjvYV97r2o48+ioODA0uWLCExMZGgoKACfeLj44mNjWXq1KmkpqYCUKNGDdq1a4fRaLQE7fr16+Pj44PRaGTcuHHs3LmT69eva9pIKbEqaM+cOZOgoCDuv//+QttjY2PZunWrZXl2ERERESkdDg4O9OnTh9WrV+Pn50e9evUK9Nm6dStw4/nbYWFhBdqPHz+Ou7s7cGP6yOzZszl9+nSBq+BSMlYF7bFjxxbYlpiYiNFoJDIykvj4eAwGg4K2iIiIiA0MHTqUS5cu8eSTTxbaHhUVhZeXF9OmTcu33WQy8eyzzxIZGWkJ2n369GHu3Ll88sknfPfdd8yYMcPm9d8rSvTUkcuXL7Nt2zYiIyM5cuQIVapUoXPnzowcOZKePXuWVo0iIiIi8gft27fngw8+KLTt8OHDnDt3jokTJxa6GGCPHj2Iiopi5syZ2NnZ4ezsTI8ePdiwYQMGg4Hg4OBi1fDbb78V+si/Hj16WL2AYWVzx0H72rVr7N69m8jISL799lsAy12pb731FoGBgaVboYiIiIgUm9FoxMnJib59+xbaPmjQIHbu3MmBAwfw8/MDbkwf2b59Oz4+PjRs2LBY5zl+/DjPP/98ge179+6lUaNG1r+BSqTYQfubb74hMjKSXbt2ce3aNTp37syrr75Knz59SElJoW/fvoWuSCQiIiIiJTN16lSmTp16yz5btmyx/P+VV14psl9AQAAnT57Mt+2xxx4rsC1PkyZNCrRpocDiKXbQ/stf/kKTJk2YNm0agYGB+SbeX7lyxSbFiYiIiIhUVMW+BF2vXj0SExPZvHkzkZGRJCUl2bIuEREREZEKrdhB+1//+herVq2iTZs2LF26lJ49e/KnP/2J9evXk5ycbMsaRUREREQqnGJPHbGzs8Pf3x9/f3/mzZvH7t272bp1K3//+9/JycnBYDDw/fff4+npWexJ9CIiIiIilZVVj/erWrUqwcHBBAcHk5KSQlRUFEajkbVr1/Lpp5/Stm1bevXqxZQpU0q7XhEREZE7YjaXzXLrUjndyddTiR8T4uLiYplCsmvXLqZOnUpmZibh4eElPbSIiIiI1RwcHADIyMgo40qkMsn7esr7+rqVEi1Yc7MmTZowadIkJk2axIkTJ0rz0CIiIiJ3xN7eHhcXF3799VcAqlWrhsFgKOOqpKIym81kZGTw66+/4uLigr29/W33KdWg/Udubm62OrSIiIhIseQtnJIXtkVKysXFpdgL8tgsaIuIiIiUNYPBwP3330+DBg0wmUxlXY5UcA4ODsW6kp1HQVtEREQqPXt7+zsKSCKlQWumi4iIiIjYgIK2iIiIiIgNKGiLiIiIiNiA1XO0v/nmG7744gvOnTtHampqgYd3GwwGdu3aVeICRUREREQqIquC9kcffcTixYupW7cu7du3x9XVtbTrEhERERGp0KwK2mvWrMHX15eIiIhirYojIiIiInKvsWqOdmpqKn379lXIFhEREREpglVB28PDg19++aW0axERERERqTSsCtpz585l586dREZGlnY9IiIiIiKVglVztF944QWys7OZOXMmc+fOpVGjRtjZ5c/sBoOBrVu3lkqRIiIiIiIVjVVB28XFBRcXFx588MHSrkdEREREpFKwKmivXbu2tOsQEREREalUtDKkiIiIiIgNWL0yJIDJZOL06dOkpaUVWBkSoFOnTiU5vIiIiIhIhWVV0M7NzWXx4sWsW7eOa9euFdkvNjbW6sIqg6ycLDCAHXbkkgtmcLR3LOuyREREROQusCpoL1++nJUrVzJs2DAeeeQRZs6cyYwZM6hZsybr1q3DYDDw4osvlnatFcb1nOtk5V7n66TdHEk5RGZOBk721fBy6UjPhr1xtKtKVfuqZV2miIiIiNiQVUF78+bNBAUFMW/ePC5fvgyAu7s7fn5+DBo0iOHDh/Pdd9/h7+9fqsVWBFm5WexK2s62C0bM/N90mtTsVLYnRbMjaRtB9/enT6NAHOx0dVtERESksrLqZsiLFy/i6+sLgKPjjbCYlZVleT1gwAC2bNlSSiVWHNdzrrPzYgzRFyLzhew/MmMm+kIkOy7GcD3n+l2uUERERETuFquCtouLCxkZGQBUr14dZ2dnzp07l69PampqyaurYLJyr7PtgrFYfbddMJKVm2XjikRERESkrFg1dcTNzY0ffvjB8trHx4dPPvmEtm3bYjabWbNmDa6urqVWZEWQlZPF10m7irySfTMzZr7+dReBjfrpBkkRERGRSsiqK9pPPvkkWVlZlukioaGhpKam8uc//5k///nPpKenM2vWrFIttNwzwJGUw3e0y5HLh8Bgo3pEREREpExZdUW7d+/e9O7d2/K6devW7Nq1iwMHDmBvb0+HDh1wcXEprRorBDvsyMzJuKN9MnMysdOaQSIiIiKVUokWrPmjGjVqEBAQUFqHq3ByycXJvhqp2cWfm+5k73Tj+doiIiIiUulYfTk1JyeHqKgo5syZw+TJkzl58iQAaWlp7Nixg99//73UiqwQzODl0vGOdvGq3ZFiTukWERERkQrGqqCdmprKiBEjmD59Okajka+++ork5GQAqlWrxsKFC1mzZk2JCktPT6dbt264urrmu/ESYOPGjfTt2xcPDw8GDBjA119/XaJzlQZHe0d6NuyNoZiTrg0Y6NkgQDdCioiIiFRSVgXtt99+m1OnTrFy5Up27dqF2fx/l2Xt7e3p27cve/fuLVFhH3zwATk5OQW2R0VF8corrxAUFMSKFSvw8vJiypQpHDlypETnKw2OdlUJur9/sfoG3x+CoxasEREREam0rArau3fvZtSoUXTp0gWDoeAV3ObNm3P+/Hmri4qPj2fdunVMnTq1QNv7779Pv379eOGFF/D19WX+/Pl4eHgQHh5u9flKS1X7qvRpFEjw/SFFXtk2YCD4/hAea9RXy7CLiIiIVGJW3QyZlpZGkyZNimzPzs4u9Gp0cS1cuJDhw4fTokWLfNvPnTtHQkICL774Yr7twcHBvPnmm2RlZVlWqiwrDnaOBDTsS7f6Pfn6110cuXyIzJxMnOyd8Krd8cZ0ETtHLb8uIiIiUslZFbSbNWvG8ePHi2zft28frVq1sqqgmJgYfv75Z8LCwgqc4/Tp0wAFAnirVq0wmUycO3fO6vOazWbLapc3y8zMzPdvcTjYOfBY/UD6NgrG3mBPjjmH3JxcDDkGckw5ZHBnjwKUwlkzNnL3aHzKL41N+abxKR6z2VzoX9ZFygurgvYTTzzB22+/jY+PD76+vgAYDAaysrIIDw/nm2++Yf78+Xd83MzMTBYtWkRoaCjOzs4F2q9cuQJAzZo1823Pe53Xbg2TyURsbOwt+yQkJFh9fLEtjU35pvEpvzQ25ZvG5/bK+i/ZIrdiVdAeM2YMcXFxTJs2zRJyZ8yYQUpKCtnZ2QwbNoyhQ4fe8XGXLVtG3bp1efzxx60pq0QcHBxo3bp1oW2ZmZkkJCTQvHlznJyc7nJlcisam/JN41N+aWzKN41P8cTFxZV1CSK3ZFXQNhgMLFy4kEGDBrF9+3bOnDlDbm4uzZo1IygoiE6dOt3xMc+fP8+qVasIDw8nLS0NwDKVIyMjg/T0dGrVqgXcmCNev359y76pqTcWiclrt/Y9VatW7ZZ9nJycbttHyobGpnzT+JRfGpvyTeNza5o2IuVdiVaG9Pb2xtvbu1QKSUxMxGQyMX78+AJto0ePxtPTk8WLFwM35mq3bNnS0n769GkcHBxo2rRpqdQiIiIiIlJSpbYEe0m1bdu2wCI3sbGxvP7668ybNw8PDw+aNm1K8+bNiYmJybfce3R0NH5+fpqnJSIiIiLlRrGD9rPPPntHBzYYDCxbtqzY/WvWrImPj0+hbe7u7ri7uwMwdepUZsyYQbNmzfDx8SE6Oppjx47x6aef3lF9IiIiIiK2VOygvWfPHqpWrUq9evXyrQRZFFvNm+rfvz+ZmZmsWLGCiIgIWrRowdKlS+nQoYNNziciIiIiYo1iB+2GDRuSlJRE7dq16d+/P/369ct3Q6It+Pj4cPLkyQLbhw4datVTTURERERE7pZiL8G+d+9e1qxZg5ubG8uWLaNHjx489dRTbNq0iatXr9qyRhERERGRCqfYQRugc+fOzJ8/n2+//ZYlS5bg4uLCggUL8Pf3Z8qUKcTExJCVlWWrWkVEREREKow7Ctp5HBwcCAgI4L333mPfvn3Mnz+f33//ndDQUFasWFHaNYqIiIiIVDhWBe08WVlZfPvtt+zevZsTJ05QtWpVGjduXFq1iYiIiIhUWHf8HO3c3Fz27dtHVFQUu3bt4tq1a/j5+bFgwQIee+wxrWAlIiIiIsIdBO1Dhw5hNBqJiYkhJSUFT09PQkNDCQoKok6dOrasUURERESkwil20B45ciT33Xcf3bp1o3///pYpIhcuXODChQuF7pO3yIyIiIiIyL3mjqaOXLt2jR07drBz585b9jObzRgMBmJjY0tUnIiIiIhIRVXsoP3666/bsg4RERERkUql2EF78ODBtqxDRERERKRSKdHj/UREREREpHAK2iIiIiIiNqCgLSIiIiJiAwraIiIiIiI2oKAtIiIiImIDCtoiIiIiIjagoC0iIiIiYgMK2iIiIiIiNqCgLSIiIiJiAwraIiIiIiI2oKAtIiIiImIDCtoiIiIiIjagoC0iIiIiYgMK2iIiIiIiNqCgLSIiIiJiAwraIiIiIiI2oKAtIiIiImIDCtoiIiIiIjagoC0iIiIiYgMK2iIiIiIiNqCgLSIiIiJiAwraIiIiIiI2oKAtIiIiImIDCtoiIiIiIjagoC0iIiIiYgMK2iIiIiIiNqCgLSIiIiJiAwraIiIiIiI2oKAtIiIiImIDCtoiIiIiIjagoC0iIiIiYgNVyroA+T+mrBwMgMHegDnHjBlwcLQv67JERERExAoK2uWAKSsb0/Ucju35hdNHL3I9I5uq1arQ0rMR7Xu0wKGqPQ6OGioRERGRiqRcpbe9e/eyYsUK4uLiuHr1Kg0bNiQgIIApU6ZQo0YNAHJycli1ahWbNm3iwoUL1KtXjz59+jBlyhSqV69exu/gzmWbcjiy6zQHY05hNv/f9sy06xzaEc/hnfF4B7ahw2OtqOKgq9siIiIiFUW5CtopKSm0b9+eUaNG4eLiwqlTpwgLC+PUqVOsWrUKgGXLlrFs2TKef/552rdvz6lTp3jnnXf49ddfWbx4cRm/gztjysrmyK7TfL/tVJF9zGYs7V4BLXVlW0RERKSCKFepbeDAgfle+/j44OjoyCuvvEJSUhINGzbEaDQSEhLC+PHjAfD19eXy5cusWLGC7OxsqlQpV2/plkzXczgYU3TI/qODMado1/VBBW0RERGRCqLcP3XExcUFAJPJBEB2djbOzs75+tSoUQPzH+ddVACmrBtzsotbttkMx/YkYMrKsW1hIiIiIlIqyuXl0ZycHLKzs4mLiyM8PJxevXrRpEkTAIYOHcrKlSvp3bs37du3Jz4+nrVr1zJ8+PASXc02m81kZGQU2paZmZnv39LgYO/I6aMX72if+KMX6NinVZF13otsMTZSejQ+5ZfGpnzT+BSP2WzGYDCUdRkiRSqXQbtnz54kJSUB0LVr13xzrydMmEBWVhZPP/205Sr2gAED+Otf/1qic5pMJmJjY2/ZJyEhoUTn+CPP9l5cz8i+o32yMrMx2EHsj7eu815UmmMjpU/jU35pbMo3jc/tOTo6lnUJIkUql0E7IiKCzMxM4uLiWLZsGc8++ywff/wx9vb2fPrpp6xZs4bZs2fj5ubGqVOnWLJkCQsWLODVV1+1+pwODg60bt260LbMzEwSEhJo3rw5Tk5OVp/jj8y5ZqpWq0Jm2vVi7+PoVAVzLrRt27ZUaqgMbDE2Uno0PuWXxqZ80/gUT1xcXFmXIHJL5TJoP/zwwwB06NABDw8PBg4cyM6dO/Hx8eGNN95g5syZjBo1CoBOnTrh7OzMiy++yOjRo2nRooVV5zQYDFSrVu2WfZycnG7bp7hMWTm09GzEoR3xxd6nlef9UIw670WlOTZS+jQ+5ZfGpnzT+Nyapo1IeVfub4Z0dXXFwcGBs2fPcu7cObKysgpc0XVzcwPg7NmzZVGiVRwc7WnfowXF/RlhMED7Hs21UqSIiIhIBVHug/bRo0cxmUw0adKEBx54AIDjx4/n6/Pjjz8CWG6YrCgcqtrjHdimWH29g9pQRSFbREREpMIoV1NHpkyZQrt27XB1deW+++7jp59+YuXKlbi6uhIQEICjoyMBAQEsWbKEnJwc3NzciIuLIywsDH9/f1q1alXWb+GOODhWocNjN2q+eWXIPAYDN1aGDNDKkCIiIiIVSbkK2u3btyc6OpqIiAjMZjONGzdm6NChjBs3znJX8RtvvEF4eDjr168nKSmJ+vXrExISwtSpU8u4eutUcbDHK6Al7bo+yLE9CcQfvUBWZjaOTlVo5Xk/7Xs0p4qjvUK2iIiISAVTroL2+PHjLSs+FsXZ2ZmXXnqJl1566S5VZXsOjlVwcKxCx76t6di3NXZ2BnJzzf+/TQFbREREpCIqV0H7XvfHUK14LSIiIlKxlfubIUVEREREKiIFbRERERERG1DQFhERERGxAQVtEREREREbUNAWEREREbEBBW0RERERERtQ0BYRERERsQGD2VzYwt/3lkOHDmE2my2rT97MbDZjMplwcHDAYDDc5erkVjQ25ZvGp/zS2JRvGp/iycrKwmAw0LFjx7IuRaRQWrAGbvtDzGAwFBnCpWxpbMo3jU/5pbEp3zQ+xWMwGPSLiJRruqItIiIiImIDmqMtIiIiImIDCtoiIiIiIjagoC0iIiIiYgMK2iIiIiIiNqCgLSIiIiJiAwraIiIiIiI2oKAtIiIiImIDCtoiIiIiIjagoC0iIiIiYgMK2iIiIiIiNqCgLSIiIiJiAwraIiIiIiI2oKB9C/Hx8Tz99NN4eXnRpUsX3nzzTbKyssq6rHvOtm3bmDhxIt26dcPLy4uBAwfyxRdfYDab8/XbuHEjffv2xcPDgwEDBvD111+XUcX3rvT0dLp164arqys//PBDvjaNT9nZvHkzgwYNwsPDAx8fH5555hmuXbtmaf/qq68YMGAAHh4e9O3bl02bNpVhtfeO3bt3M3ToUDp06MCjjz7K888/z7lz5wr00/eOSMWloF2EK1euMGbMGEwmE2FhYYSGhvKPf/yDRYsWlXVp95zVq1fj5OTErFmzWLZsGd26deOVV14hPDzc0icqKopXXnmFoKAgVqxYgZeXF1OmTOHIkSNlV/g96IMPPiAnJ6fAdo1P2Vm2bBkLFiwgODiYlStXMn/+fJo0aWIZp4MHDzJlyhS8vLxYsWIFQUFB/O1vfyMmJqaMK6/cDhw4wJQpU2jdujXh4eH89a9/5aeffmLs2LH5fgnS945IBWeWQi1fvtzs5eVlvnz5smXb559/bm7btq354sWLZVfYPejSpUsFtr388svmjh07mnNycsxms9ncp08f87Rp0/L1GTZsmPmZZ565KzWK2RwXF2f28vIyr1+/3vzQQw+Zjx07ZmnT+JSN+Ph4s5ubm3nPnj1F9hk7dqx52LBh+bZNmzbNHBQUZOvy7mmvvPKKuVevXubc3FzLtv3795sfeugh8/fff2/Zpu8dkYpNV7SL8K9//Qs/Pz9cXFws24KCgsjNzWXfvn1lV9g9qE6dOgW2tW3blqtXr5KRkcG5c+dISEggKCgoX5/g4GD279+v6T53ycKFCxk+fDgtWrTIt13jU3a+/PJLmjRpQvfu3Qttz8rK4sCBAwQGBubbHhwcTHx8PImJiXejzHtSdnY21atXx2AwWLbVqFEDwDItTt87IhWfgnYRTp8+TcuWLfNtq1mzJvXr1+f06dNlVJXk+e9//0vDhg1xdna2jMfNAa9Vq1aYTKZC5zxK6YqJieHnn39m8uTJBdo0PmXn6NGjPPTQQ3zwwQf4+fnRrl07hg8fztGjRwE4e/YsJpOpwM+6Vq1aAehnnQ0NGTKE+Ph4PvvsM9LS0jh37hzvvPMObm5udOzYEdD3jkhloKBdhNTUVGrWrFlge61atbhy5UoZVCR5Dh48SHR0NGPHjgWwjMfN45X3WuNlW5mZmSxatIjQ0FCcnZ0LtGt8ys5vv/3Gt99+y5YtW3j11VcJDw/HYDAwduxYLl26pLEpQ97e3ixdupTFixfj7e1NQEAAly5dYsWKFdjb2wP63hGpDBS0pUK5ePEioaGh+Pj4MHr06LIuR7hxs13dunV5/PHHy7oUuYnZbCYjI4MlS5YQGBhI9+7dWbZsGWazmU8//bSsy7unHTp0iJkzZ/Lkk0/yySefsGTJEnJzcxk/fny+myFFpGJT0C5CzZo1SUtLK7D9ypUr1KpVqwwqktTUVP7yl7/g4uJCWFgYdnY3vnzzxuPm8UpNTc3XLqXv/PnzrFq1iueee460tDRSU1PJyMgAICMjg/T0dI1PGapZsyYuLi48/PDDlm0uLi64ubkRFxensSlDCxcuxNfXl1mzZuHr60tgYCARERGcOHGCLVu2APrZJlIZKGgXoWXLlgXmJ6alpfHbb78VmM8otnft2jUmTJhAWloaH330keWmIcAyHjeP1+nTp3FwcKBp06Z3tdZ7SWJiIiaTifHjx9OpUyc6derEs88+C8Do0aN5+umnNT5lqHXr1kW2Xb9+nWbNmuHg4FDo2AD6WWdD8fHx+X4BAmjUqBG1a9fm7NmzgH62iVQGCtpF6NatG//+978tVw7gxg1fdnZ2dOnSpQwru/dkZ2fzwgsvcPr0aT766CMaNmyYr71p06Y0b968wHN/o6Oj8fPzw9HR8W6We09p27Yta9asyfcxe/ZsAObNm8err76q8SlDPXv2JCUlhdjYWMu2y5cvc/z4cdzd3XF0dMTHx4ft27fn2y86OppWrVrRpEmTu13yPeOBBx7gxIkT+badP3+ey5cv07hxY0A/20QqgyplXUB5NXz4cNauXcvkyZOZMGECSUlJvPnmmwwfPrxA0BPbmjdvHl9//TWzZs3i6tWr+RZqcHNzw9HRkalTpzJjxgyaNWuGj48P0dHRHDt2TPNQbaxmzZr4+PgU2ubu7o67uzuAxqeMBAQE4OHhwXPPPUdoaChVq1YlIiICR0dHRo4cCcDEiRMZPXo0c+fOJSgoiAMHDmA0Gnn33XfLuPrKbfjw4bz22mssXLiQXr16kZKSYrnf4Y+P89P3jkjFZjCbb1rHWizi4+NZsGABhw8fpnr16gwcOJDQ0FBdRbjLevXqxfnz5wtt2717t+Wq28aNG1mxYgX/+9//aNGiBdOmTaNnz553s1Thxop3o0eP5osvvsDDw8OyXeNTNpKTk3n99df5+uuvMZlMeHt7M3v27HzTSnbv3s17773HL7/8wgMPPMD48eN54oknyrDqys9sNvP555+zfv16zp07R/Xq1fHy8iI0NNTyeMU8+t4RqbgUtEVEREREbEBztEVEREREbEBBW0RERETEBhS0RURERERsQEFbRERERMQGFLRFRERERGxAQVtERERExAYUtEVEREREbEBBW0RERETEBhS0RUTKqfT0dPz8/Ni6dWuJjxUXF4ebmxs///xzKVQmIiLFoaAtUon99NNPuLq6cvr0aQBWr15Nr169CvQLCwvD1dXV8uHp6UlwcDDvvvsuV69evdtl31V79+4lLCysrMso1Jo1a6hevTr9+vWzbMsbq4cffpgLFy4U2Ofq1au0b98eV1dX5s+fb9neunVrunfvzvvvv39XahcREQVtkUrt6NGjuLi40KJFCwAOHz6Mp6dnkf3nzp3Lm2++yaxZs2jZsiXLly/nmWeewWw2362S77q9e/eydOnSsi6jAJPJxJo1axg6dCj29vYF2h0dHTEajQW279ixo8hjDh8+nJ07d3L27NlSrVVERAqnoC1SiR07dgwPDw8MBgMAR44cuWXQ7tu3LwMHDmTEiBEsXbqUPn36cPjwYY4cOVKiOrKzs8nKyirRMSoSs9nMtWvXSnSMPXv2kJycTFBQUKHt3bt3JyoqqsB2o9FIjx49Ct3H39+fWrVqsXnz5hLVJiIixaOgLVLJXLlyheTkZJKTkzl27Bht2rQhOTmZU6dOcfHiRR588EGSk5NJT0+/7bF8fX0BSExMJCsriyVLljBkyBAeeeQRvLy8GDlyJN99912+fRITE3F1dWXlypWsXr2agIAAPDw8iI+Pt+oYn332Gb1798bT05OxY8dy4cIFzGYz4eHhdOvWjfbt2zNx4kRSUlIK1L93715GjhyJl5cXHTp0YPz48Zw6dcrSPmvWLD777DOAfFNn8uTm5rJ69Wr69euHh4cH/v7+zJkzhytXruQ7T69evZgwYQLffPMNQ4YMoX379nz++ecA7Nu3jxEjRuDt7U2HDh3o27cv77zzzm0/97t27aJx48Y0a9as0Pb+/fsTGxtLfHy8Zdtvv/3Gd999R//+/Qvdx8HBgc6dO7N79+7bnl9EREquSlkXICKla/DgwZw/f97y+ueff2bVqlWW188++6yl36JFi255rLwpBi4uLly9epWNGzfSv39/hg4dSnp6Ol988QXPPPMMGzdupG3btvn2/fLLL7l+/TpPPvkkjo6O1KpV646PERkZiclkYtSoUaSkpPDRRx/xwgsv4Ovry4EDB/jLX/7CmTNn+PTTT3njjTd4/fXXLfv+85//ZNasWTz66KPMmDGDzMxM1q9fz8iRI9m8eTNNmjRh2LBh/Prrr+zbt48333yzwPufM2cOmzdvZsiQIYwaNYrExEQ+++wzTpw4wfr163FwcLD0/eWXX5g+fTrDhg3jySefpEWLFpw6dYoJEybg6urKc889h6OjI2fOnOHQoUO3G0YOHz6Mu7t7ke2dOnWiUaNGGI1Gnn/+eQCio6OpVq1akVe0Adzd3dm9ezdXr17F2dn5tnWIiIj1FLRFKpm33nqL69ev8/333xMREcGyZcuoUqUKH3/8McnJyUyfPh2ABg0aFNg370ptRkYG+/btY926ddSrVw9vb28cHR356quvcHR0tPR/8sknCQoKYu3atbz22mv5jnXx4kV27txJnTp1LNtycnLu6BhJSUns2LGDGjVqADeuMH/44Ydcu3aNTZs2UaXKjR9hly9fJjIyknnz5uHo6Eh6ejp///vfGTp0KAsWLLAcb/DgwQQGBvLhhx+yYMECOnToQPPmzdm3bx8DBw7Md+6DBw+yceNG3n77bUJCQizbfXx8eOaZZ4iJicm3/cyZM3z00Ud07drVsm316tWYTCZWrFiR7/NwO9nZ2Zw9e5bevXvfsl9wcDBRUVGWoB0ZGcljjz2W7/N7s6ZNm5Kbm8vp06dp3759sWsSEZE7p6AtUsk88sgjwI1pEx4eHnTr1g2A1157jcDAQPz9/YvcNzAwMN/rNm3asGjRIpycnAAsN+Xl5uaSmppKbm4u7dq148SJEwWO1adPnwLh0t7e/o6OERgYaAnZgCUYDhgwwBKy87YbjUaSkpJo2rQp//73v0lNTaVfv34kJydb+tnZ2eHp6cmBAweK/BzkiYmJoUaNGnTp0iXfMdzd3alWrRoHDhzIF7SbNGmSL2QD1KxZE4Ddu3fz+OOPY2dXvNl6V65cwWw2W/YvSkhICKtWreLYsWPUqlWLH374gWnTpt1yn7xjXr58uVi1iIiI9RS0RSqRtLQ0TCYTAPv378fX15fk5GSuXLnCqVOneOGFF0hOTsbBwSFfgM0TFhaGs7MzVapUoVGjRgXmB2/evJlVq1bxyy+/WM4DN0LmzQrbdqfHuP/++/O9zqu5qO1XrlyhadOmJCQkADBmzJhCayjOlIkzZ86QlpaGn59foe2XLl3K97qw+oODg9m4cSMvv/wyixcvxs/Pj8cee4zAwMBihe7bPe3Fzc2Nli1bYjQaqVmzJvXr17fMq7f2mCIiUnoUtEUqkUmTJvGf//zH8vrkyZN88sknlteTJ08GoHPnzqxdu7bA/t7e3kVOcdiyZQuzZs0iICCAcePGUbduXezt7fnwww85d+5cgf733XdfiY9R2GPtgCJDal6IzPv3zTffpH79+sU+7h/l5uZSt25d3n777ULbb/48FfZ+77vvPj777DMOHDjAnj17+Oabb4iOjmbDhg2sWrWqyDpq1aqFwWAgNTX1tnX279+f9evXU716dYKCgm4b4POOWbt27dseW0RESkZBW6QSeemll0hNTeXw4cOEh4ezfPlyqlSpwtq1a0lKSmLGjBkAt52SUJjt27fTtGlTli5danlcIHBHC6CUxjGKo2nTpgDUrVv3llNlgHx1/FGzZs3Yv38/HTt2LDREF5ednR1+fn74+fkxe/Zsli9fzrvvvsuBAweKrK1KlSo0a9aMxMTE2x4/JCSE999/n99++4233nrrtv0TExOxs7OzPFtdRERsR4/3E6lE2rVrh7+/Pzk5ObRp04Zu3brh7+/PpUuX8Pf3t3y0a9fujo+dd/X1j1MPjh49ekfP2C6NYxRH165dcXZ25sMPP8w3PSXPH+dc580/v/nqcVBQEDk5OXzwwQcF9s/Ozi7W1ebCHjmY92SV2z1X3MvLix9//PG252jWrBl//etfmT59erFubjx+/DitW7cudOqQiIiULl3RFqmEDh06RIcOHQC4fv06J06cYMKECSU6Zo8ePdixYweTJ0+mR48eJCYm8vnnn9O6dWsyMjLu2jGKw9nZmblz5zJz5kyGDBlCcHAwderU4X//+x979+6lY8eOzJkzB8DyCL2FCxfy6KOPYm9vT79+/ejcuTPDhg3jww8/JDY2li5duuDg4EBCQgIxMTH87W9/K3Dz6M3Cw8M5ePAg3bt3p3Hjxly6dIl169bRqFEjy02rRenduzdbtmzhl19+ue3V56Lmot/MZDLx/fffM2LEiGL1FxGRklHQFqlkcnJyOHr0KIMHDwbgxx9/xGQyWYK3tYYMGcLvv//Ohg0b+Pbbb2ndujVvvfUWMTEx+eaF2/oYxRUSEkKDBg2IiIhg5cqVZGVl0bBhQ7y9vRkyZIilX58+fRg1ahRRUVFs3boVs9lMv379AJg/fz7t2rXj888/591338Xe3p7GjRszYMAAOnbseNsaevXqxfnz59m0aROXL1+mdu3adO7cmalTp972inLPnj2pXbs227ZtY9KkSSX7ZPx/+/fvJyUlxfK1ISIitmUw6xZ0EZFyKTw8nC+//JIdO3YU6wbO25k0aRIGg4Hw8PBSqE5ERG5Hc7RFRMqpp556ioyMDKKiokp8rPj4ePbs2WNZ3EZERGxPV7RFRERERGxAV7RFRERERGxAQVtERERExAYUtEVEREREbEBBW0RERETEBhS0RURERERsQEFbRERERMQGFLRFRERERGxAQVtERERExAYUtEVEREREbEBBW0RERETEBv4f/Z3xpAAvsZsAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(style='whitegrid', palette='muted')\n",
    "# sns.\n",
    "colors  = sns.color_palette('muted')\n",
    "ax = sns.lineplot(data=data, hue='Model', x='#Parameters', y='mAP', marker='o', markersize=10,  linestyle='--')\n",
    "ax.set_xlabel('#Parameters (M)')\n",
    "ax.set_ylabel('Mean Average Precision (mAP)')\n",
    "proposed_df = data[data['Model'] == 'Proposed']\n",
    "for name,(idx, (model, map, params)) in zip(model_names,proposed_df.iterrows()):\n",
    "    ax.text(params-5,map+0.3, name)\n",
    "ax.arrow(68,48.7, -56,0, shape='full',width=0.1, linestyle='-', color=colors[-3])\n",
    "ax.text(68-40,49.0, '7x smaller', size=11, color=colors[-3])\n",
    "# ax.arrow(86,48.6, 0,0.7, shape='full',width=0.1, linestyle='-', color=colors[-3])\n",
    "# ax.arrow(5.5,38, 0,9.5, width=0.4, color=colors[-3])\n",
    "# ax.arrow(5,38, 0,9.5, width=0.9)\n",
    "# ax.text(68-40,49.0, '1.4', size=11, color=colors[-3])\n",
    "\n",
    "sns.move_legend(ax, \"upper left\", bbox_to_anchor=(1, 1))\n",
    "plt.savefig('plot_performance.pdf',bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> code/plot_topk.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "8c838b45-77bc-4f38-a855-7fe7a020f3e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "id": "78cdb708-5c54-4753-8bda-6f52924dd746",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.DataFrame([\n",
    "    {'Model':'Tiny', 'mAP':35.60, 'K': 10, 'Storage': 0.9},\n",
    "    {'Model':'Tiny', 'mAP':36.47, 'K': 20, 'Storage': 1.8},\n",
    "    {'Model':'Tiny', 'mAP':36.54, 'K': 40, 'Storage': 3.6},\n",
    "    {'Model':'Tiny', 'mAP':36.89, 'K': 100, 'Storage': 8.2},\n",
    "    {'Model':'Tiny', 'mAP':36.93, 'K': 527, 'Storage': 43},\n",
    "\n",
    "    {'Model':'Mini', 'mAP':37.57, 'K': 10, 'Storage': 0.9},\n",
    "    {'Model':'Mini', 'mAP':38.50, 'K': 20, 'Storage': 1.8},\n",
    "    {'Model':'Mini', 'mAP':38.82, 'K': 40, 'Storage': 3.6},\n",
    "    {'Model':'Mini', 'mAP':38.94, 'K': 100, 'Storage': 8.2},\n",
    "    {'Model':'Mini', 'mAP':38.98, 'K': 527, 'Storage': 43},\n",
    "\n",
    "    {'Model':'Small', 'mAP':40.91, 'K': 10, 'Storage': 0.9},\n",
    "    {'Model':'Small', 'mAP':41.55, 'K': 20, 'Storage': 1.8},\n",
    "    {'Model':'Small', 'mAP':41.93, 'K': 40, 'Storage': 3.6},\n",
    "    {'Model':'Small', 'mAP':42.19, 'K': 100, 'Storage': 8.2},\n",
    "    {'Model':'Small', 'mAP':42.48, 'K': 527, 'Storage': 43},\n",
    "\n",
    "\n",
    "    {'Model':'Base', 'mAP':43.43, 'K': 10, 'Storage': 0.9},\n",
    "    {'Model':'Base', 'mAP':43.97, 'K': 20, 'Storage': 1.8},\n",
    "    {'Model':'Base', 'mAP':44.53, 'K': 40, 'Storage': 3.6},\n",
    "    {'Model':'Base', 'mAP':44.66, 'K': 100, 'Storage': 8.2},\n",
    "    {'Model':'Base', 'mAP':44.84, 'K': 527, 'Storage': 43},\n",
    "                    ])\n",
    "# Epoch level storage\n",
    "data['Storage'] = data['Storage']*300/1024"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "025fe0cb-bbca-481c-be3c-4465f84e1ac0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "36.93 Tiny\n",
      "38.98 Mini\n",
      "42.48 Small\n",
      "44.84 Base\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sns.set(style='whitegrid', palette='muted')\n",
    "palette = sns.color_palette('muted')\n",
    "ax= sns.lineplot(data=data, x= 'K', y='mAP', hue='Model',marker='o')\n",
    "ax.set(xscale='log') \n",
    "ax2 = plt.twinx()\n",
    "sns.lineplot(data=data, x= 'K', y='Storage', ax=ax2, color='black', linestyle='--')\n",
    "ax.set_xlabel('Top-K saved logits')\n",
    "ax.set_ylabel('Mean Average Precision (mAP)')\n",
    "ax2.set_ylabel('Storage (GB) on AS-20K')\n",
    "\n",
    "topk_vals = data.groupby('Model').max('mAP').reset_index().sort_values('mAP')\n",
    "idx_map = {3:0,2:2,1:1,0:3}\n",
    "for (idx, row) in topk_vals.iterrows():\n",
    "    print(row.mAP, row.Model)\n",
    "    new_idx = idx_map[idx]\n",
    "    ax.text(row.K, row.mAP+0.1, row.mAP, size=9, horizontalalignment='center', color=palette[new_idx])\n",
    "\n",
    "k20 = data[data.K==20].sort_values('mAP').reset_index(drop=True)\n",
    "idx_map = {0:0,2:2,1:1,3:3}\n",
    "for (idx, row) in k20.iterrows():\n",
    "    new_idx = idx_map[idx]\n",
    "    ax.text(row.K, row.mAP+0.1, row.mAP, size=9, horizontalalignment='center', color=palette[new_idx])\n",
    "\n",
    "\n",
    "sns.move_legend(ax, \"upper left\", bbox_to_anchor=(1.1, 1))\n",
    "plt.legend(loc='upper right',labels=['Storage'])\n",
    "sns.move_legend(plt.gca(), \"upper left\", bbox_to_anchor=(1.1, 0.65))\n",
    "plt.savefig('plot_topk_storage.pdf',bbox_inches='tight')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

